Ultra-Narrow Faraday Rotation Filter at the Rb D1 Line

We present a theoretical and experimental study of the ultra-narrow bandwidth Faraday anomalous dispersion optical filter (FADOF) operating at the rubidium D1 line (795 nm). This atomic line gives better performance than other lines for the main FADOF figures of merit, e.g. simultaneously 71% transmission, 445 MHz bandwidth and 1.2 GHz equivalent noise bandwidth.

==> anc/RbD1FADOFCalculator.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    154088,       3873]
NotebookOptionsPosition[    148844,       3693]
NotebookOutlinePosition[    149287,       3710]
CellTagsIndexPosition[    149244,       3707]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Refractive index calculations for atomic vapors\n",
 StyleBox["JAZ + MWM, 8 October, 2011\ncorrected 7 July 2016\nOverview:  The \
notebook calculates, from first principles, the linear optical properties of \
a natural abundance Rb cell, including full level structure, Zeeman effects \
by exact diagonalization, and Doppler shifts.  It then uses these optical \
properties to predict the transmission of a Rb D1 Faraday anomalous \
dispersion optical filter.  \nThe authors would like to thank Tobias Macha \
for pointing out the error in the calculation.", "Subsubtitle"]
}], "Title",
 CellChangeTimes->{{3.5257980344999237`*^9, 3.5257980604145603`*^9}, {
  3.525841071601294*^9, 3.525841094637258*^9}, {3.525859828645338*^9, 
  3.525859940321952*^9}, {3.525860950740014*^9, 3.5258609511458483`*^9}, {
  3.525861382352372*^9, 3.525861516613422*^9}, {3.527085387390139*^9, 
  3.527085414194469*^9}, {3.527249794591807*^9, 3.527249841244255*^9}, {
  3.6767886474626684`*^9, 3.6767887187712746`*^9}, {3.677322663082739*^9, 
  3.6773227252552657`*^9}}],

Cell[CellGroupData[{

Cell["Definitions", "Section",
 CellChangeTimes->{{3.525798069194923*^9, 3.5257980790073*^9}}],

Cell[CellGroupData[{

Cell["\<\
Physical constants, Angular momentum operators, measured atomic parameters
units are SI, except for the frequency unit, which is MHz\
\>", "Subsection",
 CellChangeTimes->{{3.525798118946752*^9, 3.525798126910293*^9}, {
  3.52579817376511*^9, 3.525798192755579*^9}, {3.5273072152290573`*^9, 
  3.527307239409852*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Mu]Bohr", "=", "13.99624"}], " ", ";"}], 
  RowBox[{"(*", 
   RowBox[{"MHz", "/", "mT"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h", "=", 
   RowBox[{"6.62606876", "*", 
    RowBox[{"10", "^", 
     RowBox[{"(", 
      RowBox[{"-", "34"}], ")"}]}]}]}], " ", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hbar", "=", 
   RowBox[{"1.054571596", "*", 
    RowBox[{"10", "^", 
     RowBox[{"(", 
      RowBox[{"-", "34"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"energyD1", "=", "377107463.54"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"energyD185", "=", "377107385.69046"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"energyD2", "=", "384230484.4685"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"energyD285", "=", "384234063.7314"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]D1", "=", 
   RowBox[{"2.5373", "*", 
    RowBox[{"10", "^", 
     RowBox[{"(", 
      RowBox[{"-", "29"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]D185", "=", 
   RowBox[{"2.5377", "*", 
    RowBox[{"10", "^", 
     RowBox[{"(", 
      RowBox[{"-", "29"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]D2", "=", 
   RowBox[{"3.5844", "*", 
    RowBox[{"10", "^", 
     RowBox[{"(", 
      RowBox[{"-", "29"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]D285", "=", 
   RowBox[{"3.58425", "*", 
    RowBox[{"10", "^", 
     RowBox[{"(", 
      RowBox[{"-", "29"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Epsilon]", "=", 
   RowBox[{"8.854187871", "*", 
    RowBox[{"10", "^", 
     RowBox[{"(", 
      RowBox[{"-", "12"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]0", "=", 
   RowBox[{"4", "\[Pi]", "*", 
    RowBox[{"10", "^", 
     RowBox[{"(", 
      RowBox[{"-", "7"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c", "=", 
   RowBox[{"3", "*", 
    RowBox[{"10", "^", "8"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"k", "=", 
   RowBox[{"1.3806503", "*", 
    RowBox[{"10", "^", 
     RowBox[{"(", 
      RowBox[{"-", "23"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"m", "=", 
   RowBox[{"1.44316060", "*", 
    RowBox[{"10", "^", 
     RowBox[{"(", 
      RowBox[{"-", "25"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"m85", "=", 
   RowBox[{"1.409993199", "*", 
    RowBox[{"10", "^", 
     RowBox[{"(", 
      RowBox[{"-", "25"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P32x", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"Sqrt", "[", "3", "]"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Sqrt", "[", "3", "]"}], ",", "0", ",", "2", ",", "0"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "2", ",", "0", ",", 
       RowBox[{"Sqrt", "[", "3", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"Sqrt", "[", "3", "]"}], ",", "0"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P32y", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
        RowBox[{"-", "I"}], " ", 
        RowBox[{"Sqrt", "[", "3", "]"}]}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"I", " ", 
        RowBox[{"Sqrt", "[", "3", "]"}]}], ",", "0", ",", 
       RowBox[{
        RowBox[{"-", "2"}], "I"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"2", "I"}], ",", "0", ",", 
       RowBox[{
        RowBox[{"-", "I"}], " ", 
        RowBox[{"Sqrt", "[", "3", "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"I", " ", 
        RowBox[{"Sqrt", "[", "3", "]"}]}], ",", "0"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P32z", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "3"}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P52z", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"5", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "3", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "5"}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P52minus", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"m", "==", 
         RowBox[{"mm", "-", "1"}]}], ",", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", "/", "2"}], "-", "m"}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", "/", "2"}], "+", "m", "+", "1"}], ")"}]}], "]"}], 
        ",", "0"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mm", ",", 
        RowBox[{
         RowBox[{"-", "5"}], "/", "2"}], ",", 
        RowBox[{"5", "/", "2"}], ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", 
        RowBox[{
         RowBox[{"-", "5"}], "/", "2"}], ",", 
        RowBox[{"5", "/", "2"}], ",", "1"}], "}"}]}], "]"}], "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P52plus", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"m", "==", 
         RowBox[{"mm", "+", "1"}]}], ",", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", "/", "2"}], "+", "m"}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", "/", "2"}], "-", "m", "+", "1"}], ")"}]}], "]"}], 
        ",", "0"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mm", ",", 
        RowBox[{
         RowBox[{"-", "5"}], "/", "2"}], ",", 
        RowBox[{"5", "/", "2"}], ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", 
        RowBox[{
         RowBox[{"-", "5"}], "/", "2"}], ",", 
        RowBox[{"5", "/", "2"}], ",", "1"}], "}"}]}], "]"}], "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P52x", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"P52plus", "+", "P52minus"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P52y", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"P52plus", "-", "P52minus"}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "I"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gJ", "[", 
    RowBox[{"J_", ",", "S_", ",", "L_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"gL", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"J", 
         RowBox[{"(", 
          RowBox[{"J", "+", "1"}], ")"}]}], "-", 
        RowBox[{"S", 
         RowBox[{"(", 
          RowBox[{"S", "+", "1"}], ")"}]}], "+", 
        RowBox[{"L", 
         RowBox[{"(", 
          RowBox[{"L", "+", "1"}], ")"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", "J", 
        RowBox[{"(", 
         RowBox[{"J", "+", "1"}], ")"}]}], ")"}]}]}], "+", 
    RowBox[{"gS", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"J", 
         RowBox[{"(", 
          RowBox[{"J", "+", "1"}], ")"}]}], "+", 
        RowBox[{"S", 
         RowBox[{"(", 
          RowBox[{"S", "+", "1"}], ")"}]}], "-", 
        RowBox[{"L", 
         RowBox[{"(", 
          RowBox[{"L", "+", "1"}], ")"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", "J", 
        RowBox[{"(", 
         RowBox[{"J", "+", "1"}], ")"}]}], ")"}]}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gL", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gS", "=", "2.002"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gI", "=", 
   RowBox[{"-", "0.001"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gI85", "=", 
   RowBox[{"-", "0.0003"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Apj12", ":=", "408.328"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Apj1285", ":=", "120.527"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"As1285", ":=", "1011.910813"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"As12", "=", "3417.341305"}], " ", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Apj32", "=", "84.7185"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Apj3285", "=", "25.0021"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Bpj32", "=", "12.4965"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Bpj3285", "=", "25.791"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D1Lwidth", "=", "5.7468"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D2Lwidth", "=", "6.0659"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D1Lwidth85", "=", "5.75"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D2Lwidth85", "=", "6.0666"}], ";"}]}], "Input",
 CellChangeTimes->{{3.519798279237686*^9, 3.5197983961693745`*^9}, {
   3.5198123311834116`*^9, 3.519812339529889*^9}, {3.519812591742315*^9, 
   3.519812592043332*^9}, {3.51981380816089*^9, 3.519813838950651*^9}, {
   3.519993288260857*^9, 3.519993299182482*^9}, {3.519993383875326*^9, 
   3.5199934446208005`*^9}, {3.5199940538536463`*^9, 
   3.5199940747508416`*^9}, {3.520049502147442*^9, 3.5200495096768727`*^9}, {
   3.520062714420141*^9, 3.520062781271965*^9}, {3.520063355050783*^9, 
   3.52006335639386*^9}, {3.5200709645930243`*^9, 3.5200709769107285`*^9}, {
   3.520071028545682*^9, 3.520071050919962*^9}, {3.520071524608055*^9, 
   3.5200715604831066`*^9}, 3.5200716548925066`*^9, {3.520169435591439*^9, 
   3.5201694387526197`*^9}, {3.5201694776718454`*^9, 3.520169491683647*^9}, {
   3.520511220546816*^9, 3.520511248733428*^9}, {3.520511549893654*^9, 
   3.520511565863567*^9}, {3.5205118946133704`*^9, 3.520511898751607*^9}, {
   3.5205119413720446`*^9, 3.5205119609141626`*^9}, {3.520680788624203*^9, 
   3.5206808721299796`*^9}, {3.5206809975881553`*^9, 
   3.5206810105928993`*^9}, {3.5206811907302027`*^9, 
   3.5206812638853865`*^9}, {3.5206827719076405`*^9, 
   3.5206828882032924`*^9}, {3.5206831990730734`*^9, 3.520683202814287*^9}, {
   3.5206833848386984`*^9, 3.5206833864027877`*^9}, {3.520686005872613*^9, 
   3.5206860284729056`*^9}, {3.520687184375019*^9, 3.520687186253127*^9}, {
   3.5206872407122416`*^9, 3.520687255355079*^9}, {3.5230993767978096`*^9, 
   3.523099380564025*^9}, {3.5230994314129333`*^9, 3.523099461025627*^9}, {
   3.523335858875763*^9, 3.523335871653494*^9}, {3.5233366670089855`*^9, 
   3.523336670547188*^9}, {3.5233370553771987`*^9, 3.5233371077311935`*^9}, {
   3.523340072496768*^9, 3.523340090000769*^9}, {3.5233401361004057`*^9, 
   3.523340153498401*^9}, {3.5233402165800095`*^9, 3.5233402367581635`*^9}, {
   3.5233506890550003`*^9, 3.52335069114112*^9}, 3.523884505614106*^9, 
   3.523941324605014*^9, {3.523965669883484*^9, 3.523965687051466*^9}, {
   3.5239657272787666`*^9, 3.5239657776936502`*^9}, {3.523965809846489*^9, 
   3.5239658410702753`*^9}, {3.5240443011432447`*^9, 3.524044301644273*^9}, {
   3.5242856173167877`*^9, 3.5242856178228164`*^9}, {3.524288033882007*^9, 
   3.524288099340751*^9}, {3.5242891838147793`*^9, 3.524289241726092*^9}, {
   3.5243995827537384`*^9, 3.5243995852538815`*^9}, {3.525796852726501*^9, 
   3.525796915067669*^9}, {3.525859477716321*^9, 3.525859491409354*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Error message control", "Subsection",
 CellChangeTimes->{{3.525798209171753*^9, 3.525798212453177*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Off", "[", 
   RowBox[{"ClebschGordan", "::", "phy"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Off", "[", 
   RowBox[{"ClebschGordan", "::", "tri"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Off", "[", 
   RowBox[{"SixJSymbol", "::", "tri"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.5215251320343714`*^9, 3.5215251421219482`*^9}, 
   3.522641609059577*^9, {3.5233450711146727`*^9, 3.5233450778160563`*^9}, {
   3.523345140028614*^9, 3.523345155230484*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Hamiltonians", "Section",
 CellChangeTimes->{{3.525798220513447*^9, 3.525798222514535*^9}}],

Cell[CellGroupData[{

Cell["\<\
We introduce a number of abbreviations to make the notation more compact and \
closer to the physics notation.\
\>", "Subsection",
 CellChangeTimes->{{3.525799529596395*^9, 3.5257995317882*^9}, {
  3.5258609845206823`*^9, 3.525861048718967*^9}, {3.527088581416173*^9, 
  3.527088581566135*^9}},
 FontColor->GrayLevel[0]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"KP", "[", 
    RowBox[{"A_", ",", "B_"}], "]"}], ":=", " ", 
   RowBox[{"KroneckerProduct", "[", 
    RowBox[{"A", ",", "B"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"OpDotProd", "[", 
    RowBox[{"VA_", ",", "VB_"}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"KP", "[", 
     RowBox[{
      RowBox[{"VA", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"VB", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "]"}], " ", "+", " ", 
    RowBox[{"KP", "[", 
     RowBox[{
      RowBox[{"VA", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", 
      RowBox[{"VB", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], "]"}], " ", "+", " ", 
    RowBox[{"KP", "[", 
     RowBox[{
      RowBox[{"VA", "[", 
       RowBox[{"[", "3", "]"}], "]"}], ",", 
      RowBox[{"VB", "[", 
       RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}]}], " ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P12Vec", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"PauliMatrix", "[", "i", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "3"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P32Vec", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"P32x", ",", "P32y", ",", "P32z"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P52Vec", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"P52x", ",", "P52y", ",", "P52z"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"J12Vec", " ", "=", " ", 
   RowBox[{"P12Vec", "/", "2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"J32Vec", " ", "=", " ", 
   RowBox[{"P32Vec", "/", "2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"J52Vec", " ", "=", " ", 
   RowBox[{"P52Vec", "/", "2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"I87Vec", " ", "=", " ", 
   RowBox[{"P32Vec", "/", "2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"I85Vec", " ", "=", " ", 
   RowBox[{"P52Vec", "/", "2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"IdM", "[", "d_", "]"}], ":=", 
   RowBox[{"IdentityMatrix", "[", "d", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"IdJ12", " ", "=", " ", 
   RowBox[{"IdM", "[", "2", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"IdJ32", " ", "=", " ", 
   RowBox[{"IdM", "[", "4", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"IdI87", " ", "=", " ", 
   RowBox[{"IdM", "[", "4", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"IdI85", " ", "=", " ", 
   RowBox[{"IdM", "[", "6", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"I87", " ", "=", " ", 
   RowBox[{"3", "/", "2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"I85", " ", "=", " ", 
   RowBox[{"5", "/", "2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"J12", " ", "=", " ", 
   RowBox[{"1", "/", "2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"J32", " ", "=", " ", 
   RowBox[{"3", "/", "2"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.525798447679221*^9, 3.525798531933402*^9}, {
   3.525798562204729*^9, 3.525798613559175*^9}, {3.525798644139243*^9, 
   3.525798656799967*^9}, {3.525798700294694*^9, 3.525798803821251*^9}, {
   3.5258007395156612`*^9, 3.5258007774512444`*^9}, {3.5258413250687513`*^9, 
   3.525841342490788*^9}, {3.525841375836101*^9, 3.525841384082087*^9}, {
   3.525841494033617*^9, 3.5258415112300577`*^9}, {3.525841545300156*^9, 
   3.525841548526266*^9}, {3.525841581784569*^9, 3.525841607808531*^9}, {
   3.525841670191513*^9, 3.5258417271796703`*^9}, {3.525841767564652*^9, 
   3.5258418101235027`*^9}, {3.525842563849657*^9, 3.5258425930387*^9}, 
   3.5258523739113626`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Hyperfine + Zeeman Hamiltonians ", "Subsection",
 CellChangeTimes->{{3.525799529596395*^9, 3.5257995317882*^9}, {
   3.525852406506372*^9, 3.5258524225743523`*^9}, 3.5270854774813423`*^9},
 FontColor->GrayLevel[0]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Hhypzeesj1287", "[", "B_", "]"}], ":=", 
    RowBox[{
     RowBox[{"As12", " ", 
      RowBox[{"OpDotProd", "[", 
       RowBox[{"J12Vec", ",", "I87Vec"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"gJ", "[", 
       RowBox[{
        RowBox[{"1", "/", "2"}], ",", 
        RowBox[{"1", "/", "2"}], ",", "0"}], "]"}], " ", "\[Mu]Bohr", 
      RowBox[{"(", 
       RowBox[{"B", " ", 
        RowBox[{"KP", "[", 
         RowBox[{
          RowBox[{"J12Vec", "[", 
           RowBox[{"[", "3", "]"}], "]"}], ",", "IdI87"}], "]"}]}], ")"}]}], 
     "-", 
     RowBox[{"gI", " ", "\[Mu]Bohr", 
      RowBox[{"(", 
       RowBox[{"B", " ", 
        RowBox[{"KP", "[", 
         RowBox[{"IdJ12", ",", 
          RowBox[{"I87Vec", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}], ")"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Hhypzeepj1287", "[", "B_", "]"}], ":=", 
    RowBox[{
     RowBox[{"Apj12", 
      RowBox[{"(", 
       RowBox[{"OpDotProd", "[", 
        RowBox[{"J12Vec", ",", "I87Vec"}], "]"}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"gJ", "[", 
       RowBox[{
        RowBox[{"1", "/", "2"}], ",", 
        RowBox[{"1", "/", "2"}], ",", "1"}], "]"}], " ", "\[Mu]Bohr", " ", 
      RowBox[{"(", 
       RowBox[{"B", " ", 
        RowBox[{"KP", "[", 
         RowBox[{
          RowBox[{"J12Vec", "[", 
           RowBox[{"[", "3", "]"}], "]"}], ",", "IdI87"}], "]"}]}], ")"}]}], 
     "-", 
     RowBox[{"gI", " ", "\[Mu]Bohr", 
      RowBox[{"(", 
       RowBox[{"B", " ", 
        RowBox[{"KP", "[", 
         RowBox[{"IdJ12", ",", 
          RowBox[{"I87Vec", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}], ")"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Hhypzeepj3287", "[", "B_", "]"}], ":=", 
    RowBox[{
     RowBox[{"Apj32", " ", 
      RowBox[{"(", 
       RowBox[{"OpDotProd", "[", 
        RowBox[{"J32Vec", ",", "I87Vec"}], "]"}], ")"}]}], " ", "+", 
     RowBox[{"Bpj32", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"3", "/", "2"}], 
          RowBox[{"OpDotProd", "[", 
           RowBox[{"J32Vec", ",", "I87Vec"}], "]"}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{
           RowBox[{"OpDotProd", "[", 
            RowBox[{"J32Vec", ",", "I87Vec"}], "]"}], ".", 
           RowBox[{"OpDotProd", "[", 
            RowBox[{"J32Vec", ",", "I87Vec"}], "]"}]}]}], " ", "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"I87", 
            RowBox[{"(", 
             RowBox[{"I87", "+", "1"}], ")"}], "J32", 
            RowBox[{"(", 
             RowBox[{"J32", "+", "1"}], ")"}]}], ")"}], 
          RowBox[{"KP", "[", 
           RowBox[{"IdJ32", ",", "IdI87"}], "]"}]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", " ", "I87", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "I87"}], "-", "1"}], ")"}], "J32", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "J32"}], "-", "1"}], ")"}]}], ")"}]}]}], "-", 
     RowBox[{
      RowBox[{"gJ", "[", 
       RowBox[{
        RowBox[{"3", "/", "2"}], ",", 
        RowBox[{"1", "/", "2"}], ",", "1"}], "]"}], " ", "\[Mu]Bohr", " ", 
      RowBox[{"(", 
       RowBox[{"B", " ", 
        RowBox[{"KP", "[", 
         RowBox[{
          RowBox[{"J32Vec", "[", 
           RowBox[{"[", "3", "]"}], "]"}], ",", "IdI87"}], "]"}]}], ")"}]}], 
     "-", 
     RowBox[{"gI", " ", "\[Mu]Bohr", 
      RowBox[{"(", 
       RowBox[{"B", " ", 
        RowBox[{"KP", "[", 
         RowBox[{"IdJ32", ",", 
          RowBox[{"I87Vec", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}], ")"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Hhypzeesj1285", "[", "B_", "]"}], ":=", 
    RowBox[{
     RowBox[{"As1285", " ", 
      RowBox[{"OpDotProd", "[", 
       RowBox[{"J12Vec", ",", "I85Vec"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"gJ", "[", 
       RowBox[{
        RowBox[{"1", "/", "2"}], ",", 
        RowBox[{"1", "/", "2"}], ",", "0"}], "]"}], " ", "\[Mu]Bohr", 
      RowBox[{"(", 
       RowBox[{"B", " ", 
        RowBox[{"KP", "[", 
         RowBox[{
          RowBox[{"J12Vec", "[", 
           RowBox[{"[", "3", "]"}], "]"}], ",", "IdI85"}], "]"}]}], ")"}]}], 
     "-", 
     RowBox[{"gI85", " ", "\[Mu]Bohr", 
      RowBox[{"(", 
       RowBox[{"B", " ", 
        RowBox[{"KP", "[", 
         RowBox[{"IdJ12", ",", 
          RowBox[{"I85Vec", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}], ")"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Hhypzeepj1285", "[", "B_", "]"}], ":=", 
    RowBox[{
     RowBox[{"Apj1285", 
      RowBox[{"(", 
       RowBox[{"OpDotProd", "[", 
        RowBox[{"J12Vec", ",", "I85Vec"}], "]"}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"gJ", "[", 
       RowBox[{
        RowBox[{"1", "/", "2"}], ",", 
        RowBox[{"1", "/", "2"}], ",", "1"}], "]"}], " ", "\[Mu]Bohr", " ", 
      RowBox[{"(", 
       RowBox[{"B", " ", 
        RowBox[{"KP", "[", 
         RowBox[{
          RowBox[{"J12Vec", "[", 
           RowBox[{"[", "3", "]"}], "]"}], ",", "IdI85"}], "]"}]}], ")"}]}], 
     "-", 
     RowBox[{"gI85", " ", "\[Mu]Bohr", 
      RowBox[{"(", 
       RowBox[{"B", " ", 
        RowBox[{"KP", "[", 
         RowBox[{"IdJ12", ",", 
          RowBox[{"I85Vec", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}], ")"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Hhypzeepj3285", "[", "B_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Apj3285", " ", 
     RowBox[{"(", 
      RowBox[{"OpDotProd", "[", 
       RowBox[{"J32Vec", ",", "I85Vec"}], "]"}], ")"}]}], " ", "+", 
    RowBox[{"Bpj3285", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"3", "/", "2"}], 
         RowBox[{"OpDotProd", "[", 
          RowBox[{"J32Vec", ",", "I85Vec"}], "]"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{
          RowBox[{"OpDotProd", "[", 
           RowBox[{"J32Vec", ",", "I85Vec"}], "]"}], ".", 
          RowBox[{"OpDotProd", "[", 
           RowBox[{"J32Vec", ",", "I85Vec"}], "]"}]}]}], " ", "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"I85", 
           RowBox[{"(", 
            RowBox[{"I85", "+", "1"}], ")"}], "J32", 
           RowBox[{"(", 
            RowBox[{"J32", "+", "1"}], ")"}]}], ")"}], 
         RowBox[{"KP", "[", 
          RowBox[{"IdJ32", ",", "IdI85"}], "]"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", "I85", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "I85"}], "-", "1"}], ")"}], "J32", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "J32"}], "-", "1"}], ")"}]}], ")"}]}]}], "-", " ", 
    RowBox[{
     RowBox[{"gJ", "[", 
      RowBox[{
       RowBox[{"3", "/", "2"}], ",", 
       RowBox[{"1", "/", "2"}], ",", "1"}], "]"}], " ", "\[Mu]Bohr", " ", 
     RowBox[{"(", 
      RowBox[{"B", " ", 
       RowBox[{"KP", "[", 
        RowBox[{
         RowBox[{"J32Vec", "[", 
          RowBox[{"[", "3", "]"}], "]"}], ",", "IdI85"}], "]"}]}], ")"}]}], 
    "-", 
    RowBox[{"gI85", " ", "\[Mu]Bohr", 
     RowBox[{"(", 
      RowBox[{"B", " ", 
       RowBox[{"KP", "[", 
        RowBox[{"IdJ32", ",", 
         RowBox[{"I85Vec", "[", 
          RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}], ")"}]}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.5206829785704613`*^9, 3.5206830176176944`*^9}, {
   3.5206834746518354`*^9, 3.5206835654450283`*^9}, {3.5206860379354467`*^9, 
   3.5206860488080683`*^9}, {3.5243054892213955`*^9, 
   3.5243054922675695`*^9}, {3.5257985463569202`*^9, 3.525798588417224*^9}, {
   3.52579862486053*^9, 3.525798695665707*^9}, {3.5257987659532137`*^9, 
   3.525798766919908*^9}, {3.525798818586413*^9, 3.525798854009734*^9}, {
   3.5257989136346493`*^9, 3.525798984396405*^9}, {3.525799043545779*^9, 
   3.5257991825843143`*^9}, {3.5257992166951523`*^9, 3.525799290880217*^9}, {
   3.525799368144457*^9, 3.525799368256246*^9}, {3.5257995035954437`*^9, 
   3.5257995563148403`*^9}, 3.525799711734578*^9, 3.5257998755961514`*^9, {
   3.525800784570964*^9, 3.525801123702462*^9}, {3.525801166118023*^9, 
   3.52580124230422*^9}, {3.525841261450099*^9, 3.525841305065464*^9}, {
   3.525841396440509*^9, 3.525841416331218*^9}, {3.525841458384316*^9, 
   3.525841461134021*^9}, {3.5258416242565002`*^9, 3.5258416428509893`*^9}, {
   3.525841819668139*^9, 3.5258419615704327`*^9}, {3.5258420829154*^9, 
   3.525842111405095*^9}, {3.525842236530511*^9, 3.525842252290636*^9}, {
   3.5258424280148687`*^9, 3.525842440229652*^9}, {3.525842634308313*^9, 
   3.525842746767642*^9}, {3.525842782257289*^9, 3.525842782383218*^9}, {
   3.525846517722005*^9, 3.525846518067946*^9}, {3.525846727489114*^9, 
   3.525846730407913*^9}, {3.52584752916133*^9, 3.525847567229445*^9}, {
   3.5270886031204777`*^9, 3.5270886063028*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["energy eigenstates", "Section"]], "Section",
 CellChangeTimes->{{3.525801372603917*^9, 3.5258013749964046`*^9}, {
   3.5258014824576273`*^9, 3.5258015871957407`*^9}, {3.5258018196476183`*^9, 
   3.52580191105191*^9}, 3.525840331562634*^9, {3.525852231470566*^9, 
   3.525852246260724*^9}, {3.525857188875498*^9, 3.525857194704982*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"s12levels87", "[", 
    RowBox[{"B_", ",", "T_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "cg", ",", "hmf", ",", "eig", ",", "f", ",", "t", ",", "g", ",", "tt", 
       ",", "norm"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"hmf", " ", "=", " ", 
       RowBox[{"Hhypzeesj1287", "[", "B", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"eig", "=", 
       RowBox[{"Eigenvectors", "[", "hmf", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"t", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"eig", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"eig", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "\[Conjugate]"}], ".", "hmf", 
            ".", 
            RowBox[{"eig", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "eig", "]"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"{", 
         RowBox[{"level_", ",", "energy_"}], "}"}], "]"}], ":=", 
       RowBox[{"{", 
        RowBox[{"level", ",", "energy", ",", " ", 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", "h"}], " ", "energy", " ", "*", 
           RowBox[{
            RowBox[{"10", "^", "6"}], "/", 
            RowBox[{"(", 
             RowBox[{"k", " ", "T"}], ")"}]}]}], "]"}]}], "}"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"tt", "=", 
       RowBox[{"Map", "[", 
        RowBox[{"f", ",", "t"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"norm", "=", 
       RowBox[{"Evaluate", "[", 
        RowBox[{"Total", "[", 
         RowBox[{"tt", "[", 
          RowBox[{"[", 
           RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"g", "[", 
        RowBox[{"{", 
         RowBox[{"level_", ",", "energy_", ",", "stat_"}], "}"}], "]"}], ":=", 
       RowBox[{"{", 
        RowBox[{"level", ",", "energy", ",", 
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"-", "h"}], " ", "energyD2", " ", "*", 
               RowBox[{
                RowBox[{"10", "^", "6"}], "/", 
                RowBox[{"(", 
                 RowBox[{"k", " ", "T"}], ")"}]}]}], "]"}], "+", 
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"-", "h"}], " ", "energyD1", "*", 
               RowBox[{
                RowBox[{"10", "^", "6"}], "/", 
                RowBox[{"(", 
                 RowBox[{"k", " ", "T"}], ")"}]}]}], "]"}]}], ")"}]}], 
          RowBox[{"stat", "/", "norm"}]}]}], "}"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Map", "[", 
       RowBox[{"g", ",", "tt"}], "]"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p12levels87", "[", 
    RowBox[{"B_", ",", "T_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "cg", ",", "hmf", ",", "eig", ",", "f", ",", "t", ",", "g", ",", "tt", 
       ",", "norm"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"hmf", "=", 
       RowBox[{"Hhypzeepj1287", "[", "B", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"eig", "=", 
       RowBox[{"Eigenvectors", "[", "hmf", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"t", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"eig", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"eig", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "\[Conjugate]"}], ".", "hmf", 
            ".", 
            RowBox[{"eig", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "eig", "]"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"{", 
         RowBox[{"level_", ",", "energy_"}], "}"}], "]"}], ":=", 
       RowBox[{"{", 
        RowBox[{"level", ",", "energy", ",", " ", 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", "h"}], " ", "energy", " ", "*", 
           RowBox[{
            RowBox[{"10", "^", "6"}], "/", 
            RowBox[{"(", 
             RowBox[{"k", " ", "T"}], ")"}]}]}], "]"}]}], "}"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"tt", "=", 
       RowBox[{"Map", "[", 
        RowBox[{"f", ",", "t"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"norm", "=", 
       RowBox[{"Evaluate", "[", 
        RowBox[{"Total", "[", 
         RowBox[{"tt", "[", 
          RowBox[{"[", 
           RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"g", "[", 
        RowBox[{"{", 
         RowBox[{"level_", ",", "energy_", ",", "stat_"}], "}"}], "]"}], ":=", 
       RowBox[{"{", 
        RowBox[{"level", ",", "energy", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", "h"}], " ", "energyD1", "*", 
             RowBox[{
              RowBox[{"10", "^", "6"}], "/", 
              RowBox[{"(", 
               RowBox[{"k", " ", "T"}], ")"}]}]}], "]"}], "/", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"-", "h"}], " ", "energyD2", " ", "*", 
               RowBox[{
                RowBox[{"10", "^", "6"}], "/", 
                RowBox[{"(", 
                 RowBox[{"k", " ", "T"}], ")"}]}]}], "]"}], "+", 
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"-", "h"}], " ", "energyD1", "*", 
               RowBox[{
                RowBox[{"10", "^", "6"}], "/", 
                RowBox[{"(", 
                 RowBox[{"k", " ", "T"}], ")"}]}]}], "]"}]}], ")"}]}], 
          RowBox[{"stat", "/", "norm"}]}]}], "}"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Map", "[", 
       RowBox[{"g", ",", "tt"}], "]"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"s12levels85", "[", 
    RowBox[{"B_", ",", "T_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "cg", ",", "hmf", ",", "eig", ",", "f", ",", "t", ",", "g", ",", "tt", 
       ",", "norm"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"hmf", "=", 
       RowBox[{"Hhypzeesj1285", "[", "B", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"eig", "=", 
       RowBox[{"Eigenvectors", "[", "hmf", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"t", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"eig", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"eig", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "\[Conjugate]"}], ".", "hmf", 
            ".", 
            RowBox[{"eig", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "eig", "]"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"{", 
         RowBox[{"level_", ",", "energy_"}], "}"}], "]"}], ":=", 
       RowBox[{"{", 
        RowBox[{"level", ",", "energy", ",", " ", 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", "h"}], " ", "energy", " ", "*", 
           RowBox[{
            RowBox[{"10", "^", "6"}], "/", 
            RowBox[{"(", 
             RowBox[{"k", " ", "T"}], ")"}]}]}], "]"}]}], "}"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"tt", "=", 
       RowBox[{"Map", "[", 
        RowBox[{"f", ",", "t"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"norm", "=", 
       RowBox[{"Evaluate", "[", 
        RowBox[{"Total", "[", 
         RowBox[{"tt", "[", 
          RowBox[{"[", 
           RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"g", "[", 
        RowBox[{"{", 
         RowBox[{"level_", ",", "energy_", ",", "stat_"}], "}"}], "]"}], ":=", 
       RowBox[{"{", 
        RowBox[{"level", ",", "energy", ",", 
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"-", "h"}], " ", "energyD285", " ", "*", 
               RowBox[{
                RowBox[{"10", "^", "6"}], "/", 
                RowBox[{"(", 
                 RowBox[{"k", " ", "T"}], ")"}]}]}], "]"}], "+", 
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"-", "h"}], " ", "energyD185", "*", 
               RowBox[{
                RowBox[{"10", "^", "6"}], "/", 
                RowBox[{"(", 
                 RowBox[{"k", " ", "T"}], ")"}]}]}], "]"}]}], ")"}]}], 
          RowBox[{"stat", "/", "norm"}]}]}], "}"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Map", "[", 
       RowBox[{"g", ",", "tt"}], "]"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p12levels85", "[", 
    RowBox[{"B_", ",", "T_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "cg", ",", "hmf", ",", "eig", ",", "f", ",", "t", ",", "g", ",", "tt", 
       ",", "norm"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"hmf", "=", 
       RowBox[{"Hhypzeepj1285", "[", "B", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"eig", "=", 
       RowBox[{"SetAccuracy", "[", 
        RowBox[{
         RowBox[{"Eigenvectors", "[", "hmf", "]"}], ",", "20"}], "]"}]}], ";",
       "\[IndentingNewLine]", 
      RowBox[{"t", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"eig", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"eig", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "\[Conjugate]"}], ".", "hmf", 
            ".", 
            RowBox[{"eig", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "eig", "]"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"{", 
         RowBox[{"level_", ",", "energy_"}], "}"}], "]"}], ":=", 
       RowBox[{"{", 
        RowBox[{"level", ",", "energy", ",", " ", 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", "h"}], " ", "energy", " ", "*", 
           RowBox[{
            RowBox[{"10", "^", "6"}], "/", 
            RowBox[{"(", 
             RowBox[{"k", " ", "T"}], ")"}]}]}], "]"}]}], "}"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"tt", "=", 
       RowBox[{"Map", "[", 
        RowBox[{"f", ",", "t"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"norm", "=", 
       RowBox[{"Evaluate", "[", 
        RowBox[{"Total", "[", 
         RowBox[{"tt", "[", 
          RowBox[{"[", 
           RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"g", "[", 
        RowBox[{"{", 
         RowBox[{"level_", ",", "energy_", ",", "stat_"}], "}"}], "]"}], ":=", 
       RowBox[{"{", 
        RowBox[{"level", ",", "energy", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", "h"}], " ", "energyD185", "*", 
             RowBox[{
              RowBox[{"10", "^", "6"}], "/", 
              RowBox[{"(", 
               RowBox[{"k", " ", "T"}], ")"}]}]}], "]"}], "/", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"-", "h"}], " ", "energyD285", " ", "*", 
               RowBox[{
                RowBox[{"10", "^", "6"}], "/", 
                RowBox[{"(", 
                 RowBox[{"k", " ", "T"}], ")"}]}]}], "]"}], "+", 
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"-", "h"}], " ", "energyD185", "*", 
               RowBox[{
                RowBox[{"10", "^", "6"}], "/", 
                RowBox[{"(", 
                 RowBox[{"k", " ", "T"}], ")"}]}]}], "]"}]}], ")"}]}], 
          RowBox[{"stat", "/", "norm"}]}]}], "}"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Map", "[", 
       RowBox[{"g", ",", "tt"}], "]"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p32levels87", "[", 
    RowBox[{"B_", ",", "T_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "cg", ",", "hmf", ",", "eig", ",", "f", ",", "t", ",", "g", ",", "tt", 
       ",", "norm"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"hmf", "=", 
       RowBox[{"Hhypzeepj3287", "[", "B", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"eig", "=", 
       RowBox[{"Eigenvectors", "[", "hmf", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"t", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"eig", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"eig", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "\[Conjugate]"}], ".", "hmf", 
            ".", 
            RowBox[{"eig", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "eig", "]"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"{", 
         RowBox[{"level_", ",", "energy_"}], "}"}], "]"}], ":=", 
       RowBox[{"{", 
        RowBox[{"level", ",", "energy", ",", " ", 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", "h"}], " ", "energy", " ", "*", 
           RowBox[{
            RowBox[{"10", "^", "6"}], "/", 
            RowBox[{"(", 
             RowBox[{"k", " ", "T"}], ")"}]}]}], "]"}]}], "}"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"tt", "=", 
       RowBox[{"Map", "[", 
        RowBox[{"f", ",", "t"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"norm", "=", 
       RowBox[{"Evaluate", "[", 
        RowBox[{"Total", "[", 
         RowBox[{"tt", "[", 
          RowBox[{"[", 
           RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"g", "[", 
        RowBox[{"{", 
         RowBox[{"level_", ",", "energy_", ",", "stat_"}], "}"}], "]"}], ":=", 
       RowBox[{"{", 
        RowBox[{"level", ",", "energy", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", "h"}], " ", "energyD2", "*", 
             RowBox[{
              RowBox[{"10", "^", "6"}], "/", 
              RowBox[{"(", 
               RowBox[{"k", " ", "T"}], ")"}]}]}], "]"}], "/", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"-", "h"}], " ", "energyD2", " ", "*", 
               RowBox[{
                RowBox[{"10", "^", "6"}], "/", 
                RowBox[{"(", 
                 RowBox[{"k", " ", "T"}], ")"}]}]}], "]"}], "+", 
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"-", "h"}], " ", "energyD1", "*", 
               RowBox[{
                RowBox[{"10", "^", "6"}], "/", 
                RowBox[{"(", 
                 RowBox[{"k", " ", "T"}], ")"}]}]}], "]"}]}], ")"}]}], 
          RowBox[{"stat", "/", "norm"}]}]}], "}"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Map", "[", 
       RowBox[{"g", ",", "tt"}], "]"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p32levels85", "[", 
   RowBox[{"B_", ",", "T_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "cg", ",", "hmf", ",", "eig", ",", "f", ",", "t", ",", "g", ",", "tt", 
      ",", "norm"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"hmf", "=", 
      RowBox[{"Hhypzeepj3285", "[", "B", "]"}]}], ";", "\[IndentingNewLine]", 
     
     RowBox[{"eig", "=", 
      RowBox[{"SetAccuracy", "[", 
       RowBox[{
        RowBox[{"Eigenvectors", "[", "hmf", "]"}], ",", "20"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"t", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"eig", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", 
          RowBox[{"SetAccuracy", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"eig", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "\[Conjugate]"}], ".", "hmf", 
             ".", 
             RowBox[{"eig", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], ",", "20"}], "]"}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "eig", "]"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{"{", 
        RowBox[{"level_", ",", "energy_"}], "}"}], "]"}], ":=", 
      RowBox[{"{", 
       RowBox[{"level", ",", "energy", ",", " ", 
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"-", "h"}], " ", "energy", " ", "*", 
          RowBox[{
           RowBox[{"10", "^", "6"}], "/", 
           RowBox[{"(", 
            RowBox[{"k", " ", "T"}], ")"}]}]}], "]"}]}], "}"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"tt", "=", 
      RowBox[{"Map", "[", 
       RowBox[{"f", ",", "t"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"norm", "=", 
      RowBox[{"Evaluate", "[", 
       RowBox[{"Total", "[", 
        RowBox[{"tt", "[", 
         RowBox[{"[", 
          RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"g", "[", 
       RowBox[{"{", 
        RowBox[{"level_", ",", "energy_", ",", "stat_"}], "}"}], "]"}], ":=", 
      
      RowBox[{"{", 
       RowBox[{"level", ",", "energy", ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "h"}], " ", "energyD285", "*", 
            RowBox[{
             RowBox[{"10", "^", "6"}], "/", 
             RowBox[{"(", 
              RowBox[{"k", " ", "T"}], ")"}]}]}], "]"}], "/", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"Exp", "[", 
             RowBox[{
              RowBox[{"-", "h"}], " ", "energyD285", " ", "*", 
              RowBox[{
               RowBox[{"10", "^", "6"}], "/", 
               RowBox[{"(", 
                RowBox[{"k", " ", "T"}], ")"}]}]}], "]"}], "+", 
            RowBox[{"Exp", "[", 
             RowBox[{
              RowBox[{"-", "h"}], " ", "energyD185", "*", 
              RowBox[{
               RowBox[{"10", "^", "6"}], "/", 
               RowBox[{"(", 
                RowBox[{"k", " ", "T"}], ")"}]}]}], "]"}]}], ")"}]}], 
         RowBox[{"stat", "/", "norm"}]}]}], "}"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Map", "[", 
      RowBox[{"g", ",", "tt"}], "]"}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.525857532896453*^9, 3.525857592153204*^9}, {
  3.525857674194601*^9, 3.5258577675574007`*^9}, {3.527088608069158*^9, 
  3.527088610960164*^9}, {3.5270907225452347`*^9, 3.527090746963751*^9}, {
  3.5273073022758904`*^9, 3.527307311072604*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["dipole moments", "Section",
 CellChangeTimes->{{3.525801372603917*^9, 3.5258013749964046`*^9}, {
   3.5258014824576273`*^9, 3.5258015871957407`*^9}, {3.5258018196476183`*^9, 
   3.52580191105191*^9}, 3.525840331562634*^9}],

Cell["\<\
computed in the J, I basis.   Note that Index order is J then I, e.g. for 87 \
Rb ground state, the states are all J = 1/2, I = 3/2, with (mJ, mI) pairs   { \
(-1/2, -3/2), (-1/2, -1/2), ... , (+1/2, +3/2) }\
\>", "Subsection",
 CellChangeTimes->{{3.525801372603917*^9, 3.5258013749964046`*^9}, {
   3.5258014824576273`*^9, 3.5258015871957407`*^9}, {3.5258018196476183`*^9, 
   3.52580191105191*^9}, 3.525840331562634*^9, {3.525860012700036*^9, 
   3.525860027376054*^9}, 3.525861079790674*^9, {3.5258612785058804`*^9, 
   3.525861302793338*^9}}],

Cell[CellGroupData[{

Cell["\<\
function to compute dipole matrix elements for J-J' transitions. From Steck \
equation 35 (which is written for F, but applies for any angular momentum, \
including J).  Note that the matrix element is <J,mJ | er | J',mJ' > <I, mI | \
I', mI' >, so that: 1) if mI is not equal to mI', the matrix element is zero. \
 2) J' is the *lower* state.  This agrees with Steck's notation, but not with \
the usual spectroscopic convention, in which a prime indicates an excited \
state.\
\>", "Subsection",
 CellChangeTimes->{{3.525801372603917*^9, 3.5258013749964046`*^9}, {
   3.5258014824576273`*^9, 3.5258015871957407`*^9}, {3.5258018196476183`*^9, 
   3.52580191105191*^9}, 3.525840331562634*^9, {3.525852231470566*^9, 
   3.525852246260724*^9}, {3.5258525968048267`*^9, 3.525852598723963*^9}, {
   3.52585348671726*^9, 3.525853499349289*^9}, {3.525853555300078*^9, 
   3.525853578131392*^9}, 3.525853912556097*^9, {3.525854426264763*^9, 
   3.525854485524611*^9}, 3.525855261308743*^9, {3.525855303327215*^9, 
   3.5258553645831614`*^9}, {3.5258554304379883`*^9, 3.525855451308798*^9}, {
   3.525855809294827*^9, 3.525855874433679*^9}, {3.525856555161978*^9, 
   3.525856601153288*^9}, {3.525860035674399*^9, 3.525860054336903*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"JJpIIpDipole", "[", 
    RowBox[{
    "\[Mu]_", ",", "J_", ",", "mJ_", ",", "q_", ",", "Jp_", ",", "mJp_", ",", 
     "mI_", ",", "mIp_"}], "]"}], ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "temp", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"mJp", "+", "q"}], " ", "\[NotEqual]", " ", "mJ"}], ",", 
        RowBox[{"Return", "[", "0", "]"}], ",", "Null", ",", "Null"}], "]"}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"mIp", "\[NotEqual]", " ", "mI"}], ",", 
        RowBox[{"Return", "[", "0", "]"}], ",", "Null", ",", "Null"}], "]"}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"temp", " ", "=", " ", 
       RowBox[{"\[Mu]", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"Jp", "-", "1", "+", "mJ"}], ")"}]}], 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"2", " ", "J"}], " ", "+", "1"}], "]"}], " ", 
        RowBox[{"ThreeJSymbol", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"Jp", ",", "mJp"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "q"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"J", ",", 
            RowBox[{"-", "mJ"}]}], "}"}]}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Return", "[", "temp", "]"}], ";"}]}], "\[IndentingNewLine]", 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.525801922119177*^9, 3.5258020157460213`*^9}, {
   3.525802146622128*^9, 3.525802235900351*^9}, {3.5258529022024393`*^9, 
   3.525853035366325*^9}, {3.525853141964547*^9, 3.525853476143386*^9}, {
   3.5258536961993227`*^9, 3.525853754408293*^9}, {3.5258538589820127`*^9, 
   3.52585386274115*^9}, {3.5258538995668993`*^9, 3.525853964658437*^9}, {
   3.5258540299674892`*^9, 3.525854141357239*^9}, {3.525854526037991*^9, 
   3.5258546605563707`*^9}, {3.525854830363378*^9, 3.525854835875412*^9}, 
   3.525855251994286*^9, 3.525855294646152*^9, {3.525855485466281*^9, 
   3.525855546532311*^9}, {3.5258557973735313`*^9, 3.525855801962104*^9}, {
   3.525856069990654*^9, 3.525856141122685*^9}, 3.525856894490368*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Dipole operators for various transitions as a matrix in the J,I representation\
\>", "Subsection",
 CellChangeTimes->{{3.525801372603917*^9, 3.5258013749964046`*^9}, {
   3.5258014824576273`*^9, 3.5258015871957407`*^9}, {3.5258018196476183`*^9, 
   3.52580191105191*^9}, 3.525840331562634*^9, {3.525852231470566*^9, 
   3.525852246260724*^9}, {3.525852607235326*^9, 3.525852623067878*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"D1dipole\[Sigma]plus87", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"JJpIIpDipole", "[", 
      RowBox[{"\[Mu]D1", ",", 
       RowBox[{"1", "/", "2"}], ",", "mJ", ",", 
       RowBox[{"+", "1"}], ",", 
       RowBox[{"1", "/", "2"}], ",", "mJp", ",", "mI", ",", "mIp"}], " ", 
      "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"mJ", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], ",", 
       RowBox[{"1", "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"mI", ",", 
       RowBox[{
        RowBox[{"-", "3"}], "/", "2"}], ",", 
       RowBox[{"3", "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"mJp", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], ",", 
       RowBox[{"1", "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"mIp", ",", 
       RowBox[{
        RowBox[{"-", "3"}], "/", "2"}], ",", 
       RowBox[{"3", "/", "2"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"D1dipole\[Sigma]plus87", "=", 
    RowBox[{"Flatten", "[", 
     RowBox[{"D1dipole\[Sigma]plus87", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "4"}], "}"}]}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D1dipole\[Sigma]minus87", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"JJpIIpDipole", "[", 
      RowBox[{"\[Mu]D1", ",", 
       RowBox[{"1", "/", "2"}], ",", "mJ", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"1", "/", "2"}], ",", "mJp", ",", "mI", ",", "mIp"}], " ", 
      "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"mJ", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], ",", 
       RowBox[{"1", "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"mI", ",", 
       RowBox[{
        RowBox[{"-", "3"}], "/", "2"}], ",", 
       RowBox[{"3", "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"mJp", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], ",", 
       RowBox[{"1", "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"mIp", ",", 
       RowBox[{
        RowBox[{"-", "3"}], "/", "2"}], ",", 
       RowBox[{"3", "/", "2"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"D1dipole\[Sigma]minus87", "=", 
    RowBox[{"Flatten", "[", 
     RowBox[{"D1dipole\[Sigma]minus87", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "4"}], "}"}]}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D1dipole\[Sigma]plus85", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"JJpIIpDipole", "[", 
      RowBox[{"\[Mu]D1", ",", 
       RowBox[{"1", "/", "2"}], ",", "mJ", ",", 
       RowBox[{"+", "1"}], ",", 
       RowBox[{"1", "/", "2"}], ",", "mJp", ",", "mI", ",", "mIp"}], " ", 
      "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"mJ", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], ",", 
       RowBox[{"1", "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"mI", ",", 
       RowBox[{
        RowBox[{"-", "5"}], "/", "2"}], ",", 
       RowBox[{"5", "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"mJp", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], ",", 
       RowBox[{"1", "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"mIp", ",", 
       RowBox[{
        RowBox[{"-", "5"}], "/", "2"}], ",", 
       RowBox[{"5", "/", "2"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"D1dipole\[Sigma]plus85", "=", 
    RowBox[{"Flatten", "[", 
     RowBox[{"D1dipole\[Sigma]plus85", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "4"}], "}"}]}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D1dipole\[Sigma]minus85", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"JJpIIpDipole", "[", 
      RowBox[{"\[Mu]D1", ",", 
       RowBox[{"1", "/", "2"}], ",", "mJ", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"1", "/", "2"}], ",", "mJp", ",", "mI", ",", "mIp"}], " ", 
      "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"mJ", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], ",", 
       RowBox[{"1", "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"mI", ",", 
       RowBox[{
        RowBox[{"-", "5"}], "/", "2"}], ",", 
       RowBox[{"5", "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"mJp", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], ",", 
       RowBox[{"1", "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"mIp", ",", 
       RowBox[{
        RowBox[{"-", "5"}], "/", "2"}], ",", 
       RowBox[{"5", "/", "2"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D1dipole\[Sigma]minus85", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"D1dipole\[Sigma]minus85", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4"}], "}"}]}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.525852498317807*^9, 3.525852500440707*^9}, {
   3.525852629349949*^9, 3.5258526295018597`*^9}, {3.525852697368657*^9, 
   3.525852788370574*^9}, {3.525852887744255*^9, 3.5258528958159523`*^9}, 
   3.525852971342247*^9, {3.525853060461936*^9, 3.5258531155942802`*^9}, {
   3.525853147402375*^9, 3.525853156497122*^9}, {3.525853607630308*^9, 
   3.525853654532992*^9}, {3.525854187073092*^9, 3.525854206321272*^9}, {
   3.525854239758813*^9, 3.525854336238922*^9}, {3.525854367850996*^9, 
   3.525854404820285*^9}, {3.525854687300892*^9, 3.525854716632291*^9}, {
   3.525855946134841*^9, 3.5258559806836977`*^9}, {3.5258561461810837`*^9, 
   3.52585620328673*^9}, {3.525856312269312*^9, 3.5258563683241568`*^9}, {
   3.525856651478664*^9, 3.5258567701879168`*^9}, {3.5258568100863457`*^9, 
   3.525856815530179*^9}, {3.525856850336314*^9, 3.5258568746810102`*^9}, {
   3.5258569190438538`*^9, 3.525857082050973*^9}, {3.52708555574763*^9, 
   3.527085556603488*^9}, {3.527088613366932*^9, 3.5270886202079163`*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Transisions", "Section",
 CellChangeTimes->{{3.525857880858028*^9, 3.5258578823515882`*^9}}],

Cell[CellGroupData[{

Cell["\<\
computed in the J,I representation.  note:  the f[x_] := f[x] = ...  \
definition makes it store any computations already performed\
\>", "Subsection",
 CellChangeTimes->{{3.5258578885353727`*^9, 3.525857919950403*^9}, {
  3.527084534137527*^9, 3.527084569416479*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"D1transitions87", "[", 
    RowBox[{"B_", ",", "T_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"D1transitions87", "[", 
     RowBox[{"B", ",", "T"}], "]"}], "=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"transen", ",", "t", ",", "f"}], "}"}], ",", 
      RowBox[{
       RowBox[{"transen", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"energyD1", "-", 
             RowBox[{
              RowBox[{
               RowBox[{"s12levels87", "[", 
                RowBox[{"B", ",", "T"}], "]"}], "[", 
               RowBox[{"[", "j", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], "+", 
             RowBox[{
              RowBox[{
               RowBox[{"p12levels87", "[", 
                RowBox[{"B", ",", "T"}], "]"}], "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"p12levels87", "[", 
                RowBox[{"B", ",", "T"}], "]"}], "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ".", "D1dipole\[Sigma]plus87", 
             ".", 
             RowBox[{
              RowBox[{
               RowBox[{"s12levels87", "[", 
                RowBox[{"B", ",", "T"}], "]"}], "[", 
               RowBox[{"[", "j", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"p12levels87", "[", 
                RowBox[{"B", ",", "T"}], "]"}], "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ".", "D1dipole\[Sigma]minus87", 
             ".", 
             RowBox[{
              RowBox[{
               RowBox[{"s12levels87", "[", 
                RowBox[{"B", ",", "T"}], "]"}], "[", 
               RowBox[{"[", "j", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"s12levels87", "[", 
                RowBox[{"B", ",", "T"}], "]"}], "[", 
               RowBox[{"[", "j", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], "-", 
             RowBox[{
              RowBox[{
               RowBox[{"p12levels87", "[", 
                RowBox[{"B", ",", "T"}], "]"}], "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", 
             RowBox[{"p12levels87", "[", 
              RowBox[{"0", ",", "10"}], "]"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", 
            RowBox[{"Length", "[", 
             RowBox[{"s12levels87", "[", 
              RowBox[{"0", ",", "10"}], "]"}], "]"}]}], "}"}]}], "]"}]}], ";", 
       RowBox[{"t", "=", 
        RowBox[{"DeleteCases", "[", 
         RowBox[{
          RowBox[{"Flatten", "[", 
           RowBox[{"transen", ",", "1"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"_", ",", "0.", ",", "0.", ",", "_"}], "}"}]}], 
         "]"}]}]}]}], "]"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D1transitions85", "[", 
   RowBox[{"B_", ",", "T_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"D1transitions85", "[", 
    RowBox[{"B", ",", "T"}], "]"}], "=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"transen", ",", "t", ",", "f"}], "}"}], ",", 
     RowBox[{
      RowBox[{"transen", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"energyD185", "-", 
            RowBox[{
             RowBox[{
              RowBox[{"s12levels85", "[", 
               RowBox[{"B", ",", "T"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "+", 
            RowBox[{
             RowBox[{
              RowBox[{"p12levels85", "[", 
               RowBox[{"B", ",", "T"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"p12levels85", "[", 
               RowBox[{"B", ",", "T"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], ".", "D1dipole\[Sigma]plus85", 
            ".", 
            RowBox[{
             RowBox[{
              RowBox[{"s12levels85", "[", 
               RowBox[{"B", ",", "T"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"p12levels85", "[", 
               RowBox[{"B", ",", "T"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], ".", "D1dipole\[Sigma]minus85", 
            ".", 
            RowBox[{
             RowBox[{
              RowBox[{"s12levels85", "[", 
               RowBox[{"B", ",", "T"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"s12levels85", "[", 
               RowBox[{"B", ",", "T"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "3", "]"}], "]"}], "-", 
            RowBox[{
             RowBox[{
              RowBox[{"p12levels85", "[", 
               RowBox[{"B", ",", "T"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "3", "]"}], "]"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", 
            RowBox[{"p12levels85", "[", 
             RowBox[{"0", ",", "10"}], "]"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", 
           RowBox[{"Length", "[", 
            RowBox[{"s12levels85", "[", 
             RowBox[{"0", ",", "10"}], "]"}], "]"}]}], "}"}]}], "]"}]}], ";", 
      
      RowBox[{"t", "=", 
       RowBox[{"DeleteCases", "[", 
        RowBox[{
         RowBox[{"Flatten", "[", 
          RowBox[{"transen", ",", "1"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"_", ",", "0.", ",", "0.", ",", "_"}], "}"}]}], "]"}]}]}]}],
     "]"}]}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.5258579826988*^9, 3.525858063236539*^9}, {
  3.525858096384614*^9, 3.525858156025379*^9}, {3.5270845141400967`*^9, 
  3.5270845289550962`*^9}, {3.527088621752787*^9, 3.527088634702057*^9}, {
  3.527250736975047*^9, 3.527250765706394*^9}, {3.527307339399468*^9, 
  3.527307342852272*^9}, {3.676788302721301*^9, 3.6767884190433764`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Atomic number densities", "Subsection",
 CellChangeTimes->{{3.525841036583715*^9, 3.525841037455441*^9}, {
  3.5258613285969973`*^9, 3.525861331209667*^9}, {3.527085576694862*^9, 
  3.527085582518219*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"n87", "[", "T_", "]"}], ":=", 
   RowBox[{
    RowBox[{"n87", "[", "T", "]"}], "=", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"T", "<", "312"}], ",", 
          RowBox[{
           RowBox[{"-", "94.04826"}], "-", 
           RowBox[{"1961.258", "/", "T"}], "-", 
           RowBox[{"0.03771687", "T"}], "+", 
           RowBox[{"42.57526", 
            RowBox[{"Log", "[", 
             RowBox[{"10", ",", "T"}], "]"}]}]}], ",", 
          RowBox[{"15.88253", "-", 
           RowBox[{"4529.635", "/", "T"}], "+", 
           RowBox[{"0.00058663", "T"}], "-", 
           RowBox[{"2.99138", 
            RowBox[{"Log", "[", 
             RowBox[{"10", ",", "T"}], "]"}]}]}]}], "]"}], ")"}]}], ")"}], 
     "*", 
     RowBox[{"133.322", " ", "/", 
      RowBox[{"(", 
       RowBox[{"T", "*", "k"}], ")"}]}]}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n85", "[", "T_", "]"}], ":=", 
  RowBox[{
   RowBox[{"n85", "[", "T", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"10", "^", 
      RowBox[{"(", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"T", "<", "312.15"}], ",", 
         RowBox[{"2.881", "+", "4.857", "-", 
          RowBox[{"4215", "/", "T"}]}], ",", 
         RowBox[{"2.881", "+", "4.312", "-", 
          RowBox[{"4040", "/", "T"}]}]}], "]"}], ")"}]}], ")"}], "*", 
    RowBox[{"133.322", " ", "/", 
     RowBox[{"(", 
      RowBox[{"T", "*", "k"}], ")"}]}]}]}]}]}], "Input",
 CellChangeTimes->{{3.520071279158016*^9, 3.5200713002442217`*^9}, {
   3.5204094090747175`*^9, 3.52040941103683*^9}, 3.520511709536784*^9, {
   3.5205698340392933`*^9, 3.5205698399016285`*^9}, {3.520653547210561*^9, 
   3.5206535484846334`*^9}, {3.520687336377713*^9, 3.520687365948405*^9}, {
   3.520687492363635*^9, 3.520687521050276*^9}, {3.520687715135377*^9, 
   3.520687762126065*^9}, {3.5206878151630983`*^9, 3.5206878196613555`*^9}, 
   3.520687871278308*^9, {3.520688032929554*^9, 3.520688134302352*^9}, {
   3.5206882111207457`*^9, 3.5206882342270675`*^9}, {3.5206883474035406`*^9, 
   3.5206883684697456`*^9}, {3.5206884779690084`*^9, 
   3.5206884879295783`*^9}, {3.5270845955498667`*^9, 3.527084609415123*^9}, {
   3.527085600452799*^9, 3.527085601369289*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["lineshape", "Section",
 CellChangeTimes->{{3.525841051478298*^9, 3.525841052576782*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Voigt", "[", 
   RowBox[{"decay_", ",", "det_", ",", "\[Delta]_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox["\[ExponentialE]", 
     FractionBox[
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"decay", "+", 
         RowBox[{"\[ImaginaryI]", " ", "det"}]}], ")"}], "2"], 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Delta]", "2"]}]]], " ", 
    SqrtBox[
     FractionBox["\[Pi]", "2"]], " ", 
    RowBox[{"Erfc", "[", 
     FractionBox[
      RowBox[{"decay", "+", 
       RowBox[{"\[ImaginaryI]", " ", "det"}]}], 
      RowBox[{
       SqrtBox["2"], " ", "\[Delta]"}]], "]"}]}], "\[Delta]"]}]], "Input",
 CellChangeTimes->{{3.5256784792051125`*^9, 3.525678482623308*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Optical susceptibilities", "Section",
 CellChangeTimes->{{3.525858669994714*^9, 3.5258586795233717`*^9}}],

Cell[CellGroupData[{

Cell["computed in J,I basis", "Subsection",
 CellChangeTimes->{{3.525858756983873*^9, 3.5258587656811037`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"D1\[CapitalChi]R87", "[", 
    RowBox[{"B_", ",", "T_", ",", "f_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "d1", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"d1", "=", 
       RowBox[{"D1transitions87", "[", 
        RowBox[{"B", ",", "T"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", 
         RowBox[{"(", "\[Epsilon]", ")"}]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"n87", "[", "T", "]"}], "/", "h"}], ")"}], " ", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"d1", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "4", "]"}], "]"}], "*", 
          RowBox[{
           RowBox[{"Abs", "[", 
            RowBox[{
             RowBox[{"d1", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "]"}], "^", "2"}], 
          RowBox[{"Voigt", "[", 
           RowBox[{
            RowBox[{"D1Lwidth", "/", 
             RowBox[{"(", "2", ")"}]}], ",", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"d1", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], "-", "f"}], ")"}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"d1", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "/", "c"}], ")"}], " ", 
             RowBox[{"Sqrt", "[", " ", 
              RowBox[{"k", " ", 
               RowBox[{"T", "/", "m"}]}], "]"}]}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "d1", "]"}]}], "}"}]}], "]"}]}]}]}], 
    "\[IndentingNewLine]", "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"D1\[CapitalChi]R85", "[", 
    RowBox[{"B_", ",", "T_", ",", "f_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "d1", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"d1", "=", 
       RowBox[{"D1transitions85", "[", 
        RowBox[{"B", ",", "T"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", 
         RowBox[{"(", "\[Epsilon]", ")"}]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"n85", "[", "T", "]"}], "/", "h"}], ")"}], " ", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"d1", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "4", "]"}], "]"}], "*", 
          RowBox[{
           RowBox[{"Abs", "[", 
            RowBox[{
             RowBox[{"d1", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "]"}], "^", "2"}], 
          RowBox[{"Voigt", "[", " ", 
           RowBox[{
            RowBox[{"D1Lwidth85", "/", 
             RowBox[{"(", "2", ")"}]}], ",", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"d1", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], "-", "f"}], ")"}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"d1", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "/", "c"}], ")"}], " ", 
             RowBox[{"Sqrt", "[", " ", 
              RowBox[{"k", " ", 
               RowBox[{"T", "/", "m85"}]}], "]"}]}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "d1", "]"}]}], "}"}]}], "]"}]}]}]}], 
    "\[IndentingNewLine]", "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"D1\[CapitalChi]L87", "[", 
    RowBox[{"B_", ",", "T_", ",", "f_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "d1", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"d1", "=", 
       RowBox[{"D1transitions87", "[", 
        RowBox[{"B", ",", "T"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", 
         RowBox[{"(", "\[Epsilon]", ")"}]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"n87", "[", "T", "]"}], "/", "h"}], ")"}], " ", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"d1", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "4", "]"}], "]"}], "*", 
          RowBox[{
           RowBox[{"Abs", "[", 
            RowBox[{
             RowBox[{"d1", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "3", "]"}], "]"}], "]"}], "^", "2"}], 
          RowBox[{"Voigt", "[", 
           RowBox[{
            RowBox[{"D1Lwidth", "/", 
             RowBox[{"(", "2", ")"}]}], ",", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"d1", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], "-", "f"}], ")"}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"d1", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "/", "c"}], ")"}], " ", 
             RowBox[{"Sqrt", "[", " ", 
              RowBox[{"k", " ", 
               RowBox[{"T", "/", "m"}]}], "]"}]}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "d1", "]"}]}], "}"}]}], "]"}]}]}]}], 
    "\[IndentingNewLine]", "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D1\[CapitalChi]L85", "[", 
   RowBox[{"B_", ",", "T_", ",", "f_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "d1", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"d1", "=", 
      RowBox[{"D1transitions85", "[", 
       RowBox[{"B", ",", "T"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"Print", "[", 
        RowBox[{"\"\<OneFD1XL85 called with f=\>\"", "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"f", "-", "energyD1"}], "]"}]}], "]"}], ";"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "/", 
        RowBox[{"(", "\[Epsilon]", ")"}]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"n85", "[", "T", "]"}], "/", "h"}], ")"}], " ", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"d1", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "[", 
          RowBox[{"[", "4", "]"}], "]"}], "*", 
         RowBox[{
          RowBox[{"Abs", "[", 
           RowBox[{
            RowBox[{"d1", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "3", "]"}], "]"}], "]"}], "^", "2"}], 
         RowBox[{"Voigt", "[", " ", 
          RowBox[{
           RowBox[{"D1Lwidth85", "/", 
            RowBox[{"(", "2", ")"}]}], ",", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"d1", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "-", "f"}], ")"}], ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"d1", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], "/", "c"}], ")"}], " ", 
            RowBox[{"Sqrt", "[", " ", 
             RowBox[{"k", " ", 
              RowBox[{"T", "/", "m85"}]}], "]"}]}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "d1", "]"}]}], "}"}]}], "]"}]}]}]}], 
   "\[IndentingNewLine]", "]"}]}]}], "Input",
 CellChangeTimes->{{3.5270644257695303`*^9, 3.5270644369602013`*^9}, {
  3.527064473551715*^9, 3.527064636862862*^9}, {3.5270692957595587`*^9, 
  3.52706933269905*^9}, {3.527069376337405*^9, 3.527069380199005*^9}, {
  3.527069437901966*^9, 3.52706944903694*^9}, {3.527079153293391*^9, 
  3.527079156070024*^9}, {3.527085685985174*^9, 3.527085686917109*^9}, {
  3.527086046216138*^9, 3.52708607100498*^9}, {3.527088637442452*^9, 
  3.527088639686262*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Transmission in simple absorption spectroscopy", "Section",
 CellChangeTimes->{{3.5258587756201363`*^9, 3.525858777383369*^9}, {
  3.527087457004197*^9, 3.527087466520741*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"SimpleTransD1", "[", 
    RowBox[{"z_", ",", "B_", ",", "T_", ",", "con85_", ",", "f_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "EIn", ",", " ", "nL", ",", " ", "nR", ",", "M", ",", "Mdag", ",", 
       "trans"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"EIn", ":=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "/", 
          RowBox[{"Sqrt", "[", "2", "]"}]}], ",", 
         RowBox[{"1", "/", 
          RowBox[{"Sqrt", "[", "2", "]"}]}]}], "}"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"nR", "=", 
       RowBox[{
        RowBox[{"10", "^", "6"}], 
        RowBox[{"Sqrt", "[", 
         RowBox[{"1", "+", 
          RowBox[{
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "6"}], ")"}]}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "con85"}], ")"}], 
              RowBox[{"D1\[CapitalChi]R87", "[", 
               RowBox[{"B", ",", "T", ",", "f"}], "]"}]}], "+", 
             RowBox[{"con85", " ", 
              RowBox[{"D1\[CapitalChi]R85", "[", 
               RowBox[{"B", ",", "T", ",", "f"}], "]"}]}]}], ")"}]}]}], 
         "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"nL", "=", 
       RowBox[{
        RowBox[{"10", "^", "6"}], 
        RowBox[{"Sqrt", "[", 
         RowBox[{"1", "+", 
          RowBox[{
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "6"}], ")"}]}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "con85"}], ")"}], 
              RowBox[{"D1\[CapitalChi]L87", "[", 
               RowBox[{"B", ",", "T", ",", "f"}], "]"}]}], "+", 
             RowBox[{"con85", " ", 
              RowBox[{"D1\[CapitalChi]L85", "[", 
               RowBox[{"B", ",", "T", ",", "f"}], "]"}]}]}], ")"}]}]}], 
         "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"M", "=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"I", " ", "nR", " ", "z", " ", "2", "\[Pi]", " ", "*", 
             RowBox[{"f", "/", "c"}]}], "]"}], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"Exp", "[", 
            RowBox[{"I", " ", "nL", " ", "z", " ", "2", "\[Pi]", " ", "*", 
             RowBox[{"f", "/", "c"}]}], "]"}]}], "}"}]}], " ", "}"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Mdag", "=", 
       RowBox[{"ConjugateTranspose", "[", "M", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"trans", "=", " ", 
       RowBox[{"Abs", "[", 
        RowBox[{"EIn", ".", "Mdag", ".", " ", "M", ".", "EIn"}], "]"}]}], ";",
       "\[IndentingNewLine]", 
      RowBox[{"Return", "[", "trans", "]"}], ";"}]}], "\[IndentingNewLine]", 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.520141038969245*^9, 3.5201411794822817`*^9}, {
   3.5201412193345613`*^9, 3.520141296612981*^9}, {3.5201413877391934`*^9, 
   3.5201414690068417`*^9}, {3.520141554730745*^9, 3.520141826073265*^9}, {
   3.520141858203102*^9, 3.520142073606423*^9}, {3.5201436610472193`*^9, 
   3.520143709399985*^9}, {3.520160002095874*^9, 3.520160009762312*^9}, {
   3.5202426860254655`*^9, 3.5202426926408443`*^9}, {3.5205059938228645`*^9, 
   3.5205060157981215`*^9}, {3.5205067920855227`*^9, 3.520506796833794*^9}, {
   3.5205117488970356`*^9, 3.5205117892583447`*^9}, {3.5205118381791425`*^9, 
   3.520511841666342*^9}, 3.520680234776525*^9, 3.520687154807328*^9, {
   3.520688917723161*^9, 3.520688998184763*^9}, {3.521460291122365*^9, 
   3.5214603064372406`*^9}, {3.521525043440304*^9, 3.521525045966449*^9}, {
   3.523344688375781*^9, 3.5233447063848114`*^9}, {3.5239397382432785`*^9, 
   3.5239397435835843`*^9}, {3.524229505759612*^9, 3.5242295087757845`*^9}, 
   3.524229776215081*^9, {3.524292169395545*^9, 3.5242921812412224`*^9}, {
   3.524305965644645*^9, 3.524306125146768*^9}, {3.5258587943070097`*^9, 
   3.525858797249913*^9}, {3.5258590863122177`*^9, 3.525859125212928*^9}, {
   3.52708614516179*^9, 3.527086192378152*^9}, {3.527086254860202*^9, 
   3.527086255297964*^9}, {3.5270864358709087`*^9, 3.5270865898956223`*^9}, {
   3.527086620324114*^9, 3.527086721983488*^9}, 3.527086752950077*^9, {
   3.527087566589755*^9, 3.527087569683551*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Transmission through FADOF setup", "Section",
 CellChangeTimes->{{3.525859133928266*^9, 3.525859156245593*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"FADOFTransD1", "[", 
    RowBox[{"z_", ",", "B_", ",", "T_", ",", "con85_", ",", "f_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "EIn", ",", "EDet", ",", " ", "nL", ",", " ", "nR", ",", "M", ",", 
       "Mdag", ",", "trans"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"EIn", ":=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "/", 
          RowBox[{"Sqrt", "[", "2", "]"}]}], ",", 
         RowBox[{"1", "/", 
          RowBox[{"Sqrt", "[", "2", "]"}]}]}], "}"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"EDet", ":=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "/", 
          RowBox[{"Sqrt", "[", "2", "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", 
          RowBox[{"Sqrt", "[", "2", "]"}]}]}], "}"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"nR", "=", 
       RowBox[{
        RowBox[{"10", "^", "6"}], 
        RowBox[{"Sqrt", "[", 
         RowBox[{"1", "+", 
          RowBox[{
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "6"}], ")"}]}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "con85"}], ")"}], 
              RowBox[{"D1\[CapitalChi]R87", "[", 
               RowBox[{"B", ",", "T", ",", "f"}], "]"}]}], "+", 
             RowBox[{"con85", " ", 
              RowBox[{"D1\[CapitalChi]R85", "[", 
               RowBox[{"B", ",", "T", ",", "f"}], "]"}]}]}], ")"}]}]}], 
         "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"nL", "=", 
       RowBox[{
        RowBox[{"10", "^", "6"}], 
        RowBox[{"Sqrt", "[", 
         RowBox[{"1", "+", 
          RowBox[{
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "6"}], ")"}]}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "con85"}], ")"}], 
              RowBox[{"D1\[CapitalChi]L87", "[", 
               RowBox[{"B", ",", "T", ",", "f"}], "]"}]}], "+", 
             RowBox[{"con85", " ", 
              RowBox[{"D1\[CapitalChi]L85", "[", 
               RowBox[{"B", ",", "T", ",", "f"}], "]"}]}]}], ")"}]}]}], 
         "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"M", "=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"I", " ", "nR", " ", "z", " ", "2", "\[Pi]", " ", "*", 
             RowBox[{"f", "/", "c"}]}], "]"}], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"Exp", "[", 
            RowBox[{"I", " ", "nL", " ", "z", " ", "2", "\[Pi]", " ", "*", 
             RowBox[{"f", "/", "c"}]}], "]"}]}], "}"}]}], " ", "}"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Mdag", "=", 
       RowBox[{"ConjugateTranspose", "[", "M", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"trans", "=", " ", 
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{"EDet", ".", " ", "M", ".", "EIn"}], "]"}], "^", "2"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"Return", "[", "trans", "]"}], ";"}]}], "\[IndentingNewLine]", 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.523344726955988*^9, 3.5233447457290616`*^9}, {
   3.524058616911585*^9, 3.524058620988818*^9}, {3.524212659028034*^9, 
   3.5242126662224455`*^9}, {3.5242133022638245`*^9, 
   3.5242133059530363`*^9}, {3.524227656445837*^9, 3.524227662951209*^9}, 
   3.524229778956238*^9, {3.5242851311859827`*^9, 3.5242851394974575`*^9}, {
   3.524285634693781*^9, 3.524285635511828*^9}, {3.524292187246566*^9, 
   3.5242922462299395`*^9}, {3.52429273105567*^9, 3.524292774974182*^9}, {
   3.5243060722187405`*^9, 3.5243060724077516`*^9}, {3.524306165502076*^9, 
   3.5243061749096146`*^9}, {3.5244125609245796`*^9, 3.524412576972497*^9}, {
   3.524464453606783*^9, 3.5244644588280816`*^9}, {3.524475147363431*^9, 
   3.5244751507166224`*^9}, {3.5258591769678583`*^9, 3.525859205212932*^9}, {
   3.5270632241847277`*^9, 3.527063232948083*^9}, {3.527086607163426*^9, 
   3.5270866114182158`*^9}, {3.5270867269078417`*^9, 
   3.5270867431284847`*^9}, {3.527086890279944*^9, 3.527086893490759*^9}, {
   3.527088018827642*^9, 3.52708803194244*^9}}],

Cell[CellGroupData[{

Cell["\<\
Maximum transmission, FWHM line-width, and equivalent noise bandwidth ENBW\
\>", "Subsection",
 CellChangeTimes->{{3.527063239046329*^9, 3.52706326109754*^9}, {
  3.52708848168075*^9, 3.527088494122271*^9}, {3.527088813395298*^9, 
  3.5270888189844418`*^9}, {3.5273073710746927`*^9, 3.527307371992334*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "TMaxFWHMD1", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"TMaxFWHMD1", "[", 
     RowBox[{"z_", ",", "B_", ",", "T_", ",", "con85_"}], "]"}], ":=", " ", 
    RowBox[{
     RowBox[{"TMaxFWHMD1", "[", 
      RowBox[{"z", ",", "B", ",", "T", ",", "con85"}], "]"}], "=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "Trans", ",", "TMax", ",", "fmin", ",", "fmax", ",", "fwidth", ",", 
         "FsTs", ",", "Fs", ",", "Ts", ",", "FPeak", ",", "FWHM", ",", "FLow",
          ",", "FHi"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"Trans", "[", "f_", "]"}], " ", ":=", " ", 
         RowBox[{"FADOFTransD1", "[", 
          RowBox[{
          "LCell", ",", "BPlot", ",", "TPlot", ",", "IsoConc85", ",", 
           RowBox[{"f", "+", "energyD1"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"fmin", ",", "fmax"}], "}"}], " ", "=", " ", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "5"}], ",", "6"}], "}"}], "1000"}]}], " ", ";", 
        "\[IndentingNewLine]", 
        RowBox[{"fwidth", " ", "=", " ", 
         RowBox[{"Abs", "[", 
          RowBox[{"fmax", "-", "fmin"}], "]"}]}], ";", "\[IndentingNewLine]", 
        
        RowBox[{"FsTs", " ", "=", " ", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"f", ",", 
             RowBox[{"Trans", "[", "f", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"f", ",", "fmin", ",", "fmax", ",", 
             RowBox[{"fwidth", "/", "100"}]}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"Fs", ",", "Ts"}], "}"}], " ", "=", " ", 
         RowBox[{"Transpose", "[", "FsTs", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"FPeak", " ", "=", " ", 
         RowBox[{"Fs", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"Position", "[", 
             RowBox[{"Ts", ",", 
              RowBox[{"Max", "[", "Ts", "]"}]}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"TMax", ",", "FPeak"}], "}"}], " ", "=", " ", 
         RowBox[{"FindMaximum", "[", 
          RowBox[{
           RowBox[{"Trans", "[", "f", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"f", ",", "FPeak", ",", 
             RowBox[{"FPeak", " ", "+", 
              RowBox[{"fwidth", "/", "1000"}]}]}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"FPeak", " ", "=", " ", 
         RowBox[{"f", " ", "/.", " ", "FPeak"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"FLow", " ", "=", " ", 
         RowBox[{"f", " ", "/.", 
          RowBox[{"FindRoot", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Trans", "[", "f", "]"}], "\[Equal]", 
             RowBox[{"TMax", "/", "2"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"f", ",", 
              RowBox[{"FPeak", "-", 
               RowBox[{"fwidth", "/", "10"}]}], ",", "FPeak"}], "}"}]}], 
           "]"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"FHi", " ", "=", " ", 
         RowBox[{"f", " ", "/.", " ", 
          RowBox[{"FindRoot", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Trans", "[", "f", "]"}], "\[Equal]", 
             RowBox[{"TMax", "/", "2"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"f", ",", "FPeak", ",", 
              RowBox[{"FPeak", "+", 
               RowBox[{"fwidth", "/", "10"}]}]}], "}"}]}], "]"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"FLow", ",", 
            RowBox[{"Trans", "[", "FLow", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"FHi", ",", 
            RowBox[{"Trans", "[", "FHi", "]"}]}], "}"}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"FWHM", " ", "=", " ", 
         RowBox[{"FHi", "-", "FLow"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"Return", "[", 
         RowBox[{"{", 
          RowBox[{"TMax", ",", "FWHM"}], "}"}], "]"}], ";"}]}], 
      "\[IndentingNewLine]", "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TMaxD1", "[", 
    RowBox[{"z_", ",", "B_", ",", "T_", ",", "con85_"}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"TMaxFWHMD1", "[", 
     RowBox[{"z", ",", "B", ",", "T", ",", "con85"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"FWHMD1", "[", 
     RowBox[{"z_", ",", "B_", ",", "T_", ",", "con85_"}], "]"}], ":=", " ", 
    RowBox[{
     RowBox[{"TMaxFWHMD1", "[", 
      RowBox[{"z", ",", "B", ",", "T", ",", "con85"}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"TIntD1", "[", 
     RowBox[{"z_", ",", "B_", ",", "T_", ",", "con85_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"f", ",", "Trans", ",", "TInt", ",", "fmin", ",", "fmax"}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"Trans", "[", "f_", "]"}], " ", ":=", " ", 
        RowBox[{"FADOFTransD1", "[", 
         RowBox[{"LCell", ",", "BPlot", ",", "TPlot", ",", "IsoConc85", ",", 
          RowBox[{"f", "+", "energyD1"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"fmin", ",", "fmax"}], "}"}], " ", "=", " ", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "20"}], ",", "20"}], "}"}], "1000"}]}], " ", ";", 
       "\[IndentingNewLine]", 
       RowBox[{"TInt", " ", "=", " ", 
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          RowBox[{"Trans", "[", "f", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"f", ",", "fmin", ",", "fmax"}], "}"}], ",", 
          RowBox[{"MinRecursion", "\[Rule]", "3"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Return", "[", "TInt", "]"}], ";"}]}], "\[IndentingNewLine]", 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ENBWD1", "[", 
    RowBox[{"z_", ",", "B_", ",", "T_", ",", "con85_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"TIntD1", "[", 
     RowBox[{"z", ",", "B", ",", "T", ",", "con85"}], "]"}], "/", 
    RowBox[{"TMaxD1", "[", 
     RowBox[{"z", ",", "B", ",", "T", ",", "con85"}], "]"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.523344726955988*^9, 3.5233447457290616`*^9}, {
   3.524058616911585*^9, 3.524058620988818*^9}, {3.524212659028034*^9, 
   3.5242126662224455`*^9}, {3.5242133022638245`*^9, 
   3.5242133059530363`*^9}, {3.524227656445837*^9, 3.524227662951209*^9}, 
   3.524229778956238*^9, {3.5242851311859827`*^9, 3.5242851394974575`*^9}, {
   3.524285634693781*^9, 3.524285635511828*^9}, {3.524292187246566*^9, 
   3.5242922462299395`*^9}, {3.52429273105567*^9, 3.524292774974182*^9}, {
   3.5243060722187405`*^9, 3.5243060724077516`*^9}, {3.524306165502076*^9, 
   3.5243061749096146`*^9}, {3.5244125609245796`*^9, 3.524412576972497*^9}, {
   3.524464453606783*^9, 3.5244644588280816`*^9}, {3.524475147363431*^9, 
   3.5244751507166224`*^9}, {3.5258591769678583`*^9, 3.525859205212932*^9}, {
   3.5270632241847277`*^9, 3.527063232948083*^9}, {3.527063275785573*^9, 
   3.527063283368554*^9}, {3.5270633232776937`*^9, 3.5270634116095867`*^9}, {
   3.52706371994412*^9, 3.527064013036374*^9}, {3.527064223162468*^9, 
   3.527064364398499*^9}, {3.527064645904325*^9, 3.527064655110684*^9}, {
   3.5270647448466473`*^9, 3.52706474662057*^9}, {3.527064799006611*^9, 
   3.527064804003469*^9}, {3.527065027753108*^9, 3.5270651288398123`*^9}, {
   3.527065266359891*^9, 3.527065315128024*^9}, {3.527066532006324*^9, 
   3.5270665326975117`*^9}, {3.527066597957697*^9, 3.527066613901443*^9}, {
   3.527066670758486*^9, 3.5270666813963423`*^9}, {3.5270667757580643`*^9, 
   3.527066780598089*^9}, {3.527066815299201*^9, 3.527066856692341*^9}, {
   3.5270684031964817`*^9, 3.527068493032497*^9}, {3.527068619400625*^9, 
   3.527068672322669*^9}, {3.527068726971095*^9, 3.527068866184215*^9}, {
   3.5270689183930283`*^9, 3.527068959081258*^9}, {3.527069079789955*^9, 
   3.527069086365239*^9}, {3.5270691687533827`*^9, 3.527069180520275*^9}, {
   3.5270692290739937`*^9, 3.527069241770648*^9}, {3.527069647511537*^9, 
   3.527069658957924*^9}, {3.527069766642267*^9, 3.527069794805482*^9}, {
   3.527069995993431*^9, 3.527070015854698*^9}, {3.527070240184211*^9, 
   3.527070316698925*^9}, {3.527070377858385*^9, 3.5270704095202723`*^9}, {
   3.527070502344325*^9, 3.527070505867455*^9}, {3.527070992587906*^9, 
   3.527071002969329*^9}, {3.527071472890636*^9, 3.5270714767191687`*^9}, {
   3.527071524605823*^9, 3.527071549318674*^9}, {3.527071581144484*^9, 
   3.527071599263756*^9}, {3.527071635076562*^9, 3.527071657710066*^9}, {
   3.52707182418725*^9, 3.527071830956386*^9}, {3.527071924949232*^9, 
   3.527071964737445*^9}, {3.527073005385853*^9, 3.527073005936839*^9}, {
   3.5270730446473227`*^9, 3.5270730482919416`*^9}, {3.527073093977708*^9, 
   3.52707309947386*^9}, {3.5270731885205584`*^9, 3.5270732077426*^9}, 
   3.527074339435772*^9, {3.527075340504983*^9, 3.5270753447926893`*^9}, {
   3.527075634762855*^9, 3.527075678269104*^9}, {3.527075761687778*^9, 
   3.527075799070588*^9}, {3.527075837110132*^9, 3.527075837207258*^9}, {
   3.527075890026197*^9, 3.527075894131668*^9}, {3.527076057201728*^9, 
   3.527076064271215*^9}, {3.527076162765243*^9, 3.527076266482477*^9}, {
   3.527076317820119*^9, 3.527076334497302*^9}, {3.527076385134686*^9, 
   3.52707642478375*^9}, {3.527076499886818*^9, 3.527076574477428*^9}, {
   3.527076792622818*^9, 3.527076838340026*^9}, {3.5270770431354523`*^9, 
   3.527077174154839*^9}, {3.527077265821582*^9, 3.527077298074267*^9}, {
   3.5270791212440147`*^9, 3.52707914234632*^9}, 3.5270791945936613`*^9, {
   3.527079237203527*^9, 3.5270792745953493`*^9}, {3.5270795378256617`*^9, 
   3.527079537999775*^9}, 3.527084672024358*^9, {3.527085265629663*^9, 
   3.527085281579495*^9}, {3.527088007499289*^9, 3.527088007787074*^9}, 
   3.5270880753863077`*^9, {3.527088113439671*^9, 3.527088470267249*^9}, {
   3.5270887732837353`*^9, 3.527088806105816*^9}, {3.527089633359763*^9, 
   3.5270897871711197`*^9}, {3.527090067797439*^9, 3.527090113355895*^9}, {
   3.527090144350124*^9, 3.5270901477845163`*^9}, {3.5270901820380087`*^9, 
   3.527090271786879*^9}, {3.527090438293888*^9, 3.52709044526945*^9}, {
   3.527099548546302*^9, 3.5270995589981947`*^9}, {3.52709966040524*^9, 
   3.527099730763833*^9}, {3.527099816163618*^9, 3.5270998677116337`*^9}, {
   3.527099930931715*^9, 3.527099952507964*^9}, {3.527101394055344*^9, 
   3.527101398711035*^9}, 3.5272453529809713`*^9, {3.527245560325892*^9, 
   3.527245561501914*^9}, {3.527260695827629*^9, 3.5272606961697598`*^9}, {
   3.5272607289988527`*^9, 3.527260942836687*^9}, 3.527261026486411*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Graphics", "Section",
 CellChangeTimes->{{3.525859133928266*^9, 3.525859156245593*^9}, {
  3.527307390714068*^9, 3.5273073914864407`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Plotter", "[", 
   RowBox[{"func_", ",", "color_"}], "]"}], ":=", " ", 
  RowBox[{"ListPlot", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"f", ",", 
        RowBox[{"func", "[", 
         RowBox[{"LCell", ",", "BPlot", ",", "TPlot", ",", "IsoConc85", ",", 
          RowBox[{"f", "+", "energyD1"}]}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"f", ",", "fStart", ",", "fStop", ",", "fStep"}], "}"}]}], 
     "]"}], ",", 
    RowBox[{"Joined", "\[Rule]", "True"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"color", ",", 
       RowBox[{"Thickness", "[", "Medium", "]"}]}], "}"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.5270877378538723`*^9, 3.5270878499706306`*^9}, {
  3.527087949161005*^9, 3.527087962847946*^9}, {3.5270880404032087`*^9, 
  3.5270880411043053`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Results", "Subtitle"]], "Section",
 CellChangeTimes->{{3.525859282426694*^9, 3.525859286603681*^9}, {
  3.527250803879139*^9, 3.527250805401829*^9}}],

Cell[CellGroupData[{

Cell["conditions for the calculation", "Subsection",
 CellChangeTimes->{{3.527088690254546*^9, 3.527088695268546*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"LCell", " ", "=", " ", "0.1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"IsoConc85", " ", "=", "0.7217"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BPlot", " ", "=", " ", "18"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TPlot", " ", "=", " ", "353"}], ";"}]}], "Input",
 CellChangeTimes->{{3.5270867827902317`*^9, 3.527086930746122*^9}, {
   3.527087116176166*^9, 3.527087116331827*^9}, {3.527087158563551*^9, 
   3.5270872007929792`*^9}, {3.527087356607602*^9, 3.527087372984709*^9}, {
   3.5270874146981487`*^9, 3.52708743618532*^9}, {3.52708747651373*^9, 
   3.527087478037698*^9}, {3.527087855788731*^9, 3.527087935318816*^9}, {
   3.527087975307446*^9, 3.527087976060729*^9}, {3.5270880439429493`*^9, 
   3.527088044862557*^9}, {3.52708808829434*^9, 3.527088089142419*^9}, 
   3.527088705915717*^9, {3.527100096586043*^9, 3.527100104261932*^9}, {
   3.5271005971477833`*^9, 3.527100610313671*^9}, {3.52710064764931*^9, 
   3.5271006483683453`*^9}, {3.52724453921463*^9, 3.527244542790663*^9}, {
   3.527244644012141*^9, 3.527244710127771*^9}, {3.527244844912882*^9, 
   3.5272449315884237`*^9}, {3.527246227989936*^9, 3.527246228073612*^9}, {
   3.527247526226529*^9, 3.527247529367381*^9}, {3.527248567585154*^9, 
   3.527248571158267*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["transmission plots", "Subsection",
 CellChangeTimes->{{3.527088714252067*^9, 3.527088717459852*^9}, {
  3.52710065006393*^9, 3.527100651230275*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"fStart", " ", "=", " ", 
   RowBox[{"-", "7000"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fStop", " ", "=", " ", 
   RowBox[{"+", "7000"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fStep", " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"fStop", "-", "fStart"}], ")"}], "/", "100"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SPlot", " ", "=", " ", 
   RowBox[{"Plotter", "[", 
    RowBox[{"SimpleTransD1", ",", "Black"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FPlot", " ", "=", " ", 
   RowBox[{"Plotter", "[", 
    RowBox[{"FADOFTransD1", ",", "Blue"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"SPlot", ",", "FPlot"}], "]"}]}], "Input",
 CellChangeTimes->{{3.5270867827902317`*^9, 3.527086930746122*^9}, {
   3.527087116176166*^9, 3.527087116331827*^9}, {3.527087158563551*^9, 
   3.5270872007929792`*^9}, {3.527087356607602*^9, 3.527087372984709*^9}, {
   3.5270874146981487`*^9, 3.52708743618532*^9}, {3.52708747651373*^9, 
   3.527087478037698*^9}, {3.527087855788731*^9, 3.527087935318816*^9}, {
   3.527087975307446*^9, 3.527087976060729*^9}, {3.5270880439429493`*^9, 
   3.527088044862557*^9}, {3.52708808829434*^9, 3.527088089142419*^9}, 
   3.527088705915717*^9, {3.527090860654903*^9, 3.527090861085807*^9}, {
   3.527099792695118*^9, 3.527099792836502*^9}, {3.5271001093914843`*^9, 
   3.527100109805563*^9}, {3.527100157221978*^9, 3.527100157514243*^9}, {
   3.527100491645762*^9, 3.5271005221541977`*^9}, {3.527243299219314*^9, 
   3.527243299448656*^9}, {3.527243680508518*^9, 3.527243680684272*^9}, {
   3.527244523305133*^9, 3.5272445253604918`*^9}, {3.527245846829314*^9, 
   3.5272458470689783`*^9}, {3.527306791833481*^9, 3.527306808208387*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {{}, {}, 
     {GrayLevel[0], PointSize[0.009166666666666668], Thickness[Medium], 
      StyleBox[LineBox[CompressedData["
1:eJw9lXswXFccx0VSeTQmYtQ00T+USGVQRaoVS38iJJGqR7aqmCAeq0tSxLSN
iqJFQlDZbMNKZWttvO1mvXZX1W/odGyi47WrRcpGBpsSSmSaiLTV3HP2zNy5
85lz7rnnfn+/7/e+fvrT4DhDAwODuI3r//uLEdqJeyXcdo+ZpfdecL8SjUyX
YvvuEwYlWvlHnHSaJtyqQFsj55fStIRtFZihKbIrnCR8XY4BOsvU5LuETeQY
5uzIem2c8DcdWJB//ETub4SftOMyJ8xXqCac1I7jPtWmkUOEtW0Y72Cuk/xK
mN2GUHd4/UsV4b5WNJ82zxP/TJjVirnBLk1buglLW/DQ39Xlp+WE97XgU8fD
xilSwmUybGmxn1XeJLxThiG3B4qyBISzbuFwwMxBswLCq1L8wMpZ4X+GcIIU
/3q5z9VsB2G5BNODPt/+8YGHDAub8Qw7XLl33xzDF5twRZJt2h2sZTi5EYWu
dl83Z4wzHNqAicfRWMUeJPrXo/fYkTLh81tE7zrcdEmzZc7uM6JvLV7gRFwe
2G1N9LyJf2T2tHg9eovoJ8bwtt5v70/HEL2q0bL6I1G9hzfRR4SsFW56xPll
T0aPKqxXDx25x5UynPUDuj0YjmuOimc4QYifbOIbcd3CGBZWItTaxttOFTCc
fB03P5rvPia9wjAIcL+PyKX16lMP5rxlmDTcVLDZh89izsdHfiCvbXpkjztz
Hh4WHgyJcpFNMpxVitMJMc6Sf0aY9cJidL4qi1ucfM7sBwVomaFKnO14xrxP
m4scG/Gqn7aE1C8bw4Twxo0MFdEzHXdlZL/9xSzRPysFhxajPXlf/Uk4GsWK
1Hf8mkj9NgaWYaJdxCKdh3zB/NLRy5RToMdwXhtdtkj3B18zXfihHDqfDWEV
E40Wa2Q/bS60c3xE3HfnyfoCcB3IC9rFukf6pRg86w3lU65K8nwptEYG8cqr
Y0m9eFDjfnTUZXCFfC8fRgI0jjmiWE+iL/htfX8b21hM9BFAsSDPcUaWyyL1
AfFytMT/hA3RsxIc78QPlVuVe5D6gtd59ZO+f3to/SH+4mhmhvIs8UsVGDes
ciK1Cto/MNcrG1krUtP+gsFRwd2VHVrafzCcH/xMbfGA9ifkYXZaQ+BD2r/w
prRrLLR7gfY32KcmHFBv19H+hztC98Ja1iT1B3jvkcY4laqof+CnG49DjPxk
1F8Q8OpEStx4PfUfzPQnH3Opbaf+hLXOkm2Xpjqpf0FzpTPKZ11I/Q3ZJefs
1yUh1P+QtHuhYvTDBUaPnTJwcveu2BrxmPhFBl4nbfmlDsE0X0DDNgnS2HxP
8wf6Y900eTG/0HyCwGSvV3S+YzS/IMeffc3kwgzNN+DVsaoS5As0/8D07KlK
a3N9PoL0mim3pkSfn/CdasU/s1GfrzDt31XloNTnLyytK6bKe/X5DD9aWKZ3
3dbnN6TxR7pODerzHfYLxjhLan3+w1oATHb8rv8/gKd1TZNugnBoJ8hCzzWL
NvL/P5vnQm8=
        "]],
       FontFamily->"Arial"]}}, {}}, {{}, {{}, {}, 
     {RGBColor[0, 0, 1], PointSize[0.009166666666666668], Thickness[Medium], 
      StyleBox[LineBox[CompressedData["
1:eJw1lQtQVFUYx1cK8gGImNLEYyATFyXAxxAI6CfKI0oLBKIM0QQhFAFZmREQ
qVhETJTVBQRaF1be72V5LUKfMA1vMJRABnAZaIMUGMxwIYXMc86ZuXPnN+ec
e8/9f9//f02+DfUIUONwOAGvr//vb4ZPA24e3NeVOXV77xvukuPLjKHpQ7ez
CYMcxW57L1jzJYRl9eguebfXqDKXMLcedW0rHZYsCwhn1WFf3a7cznXFhHXq
UH/uLbFPcBnh+Fo0CE9wtzOrJKyqwYg58/ZmXhXh0zV4lFck6dpWQ1hRjWtj
TdwcguoJe1bjjk2NefOfNhJuk2FP6zZn1Yp7hO1lmGkf0hWgbCFcUYXXx/xL
hmNaCX9YhV9v/9tUuNxJOF2K9yYfL84q7hPWlGK60TG9JdFDwnGVeOy67W+6
qY8IP6/AlQLXBRuugnBQBcY3Cu/qFE0QrivHw6/+tQg3nyIsLsPeR8n1VkFK
womlaDinm5Ti2U84rAQ9D6YPjHZ0EPYpxvlVZWf0zyDVvwgt0kZtlPO0HtxC
FOyPSlJ9dpLqW4CJw4vqkbfWUT3zUNajs5RYuZnql4tpW1dlaHd6UL3uoLqi
zMtrrTXVR4KpOVk5wc+a9hA9ctBYPXBY/3kq4bhsbFVk+fdu+JJwkBifhRiq
9tu6ERaL8Ih4NJD7OIpwWBYGBj79xbXiB8KQgY2z2TtlN6ccyHnTUV+6y3+1
E9+enE+Ilk8+0ctTaNmR89zArU6WcmtpD+G4FAxzvG1VvtRC1ouT0eLtUr+Z
0WnyPEhCbnKtZLz2CXmfgo+jL9RN3GUXaf2+x/smZyd+rpJTPaOw2zB6d9rY
CJ0PR78y3377gN8pH8fZ6AM8D4MGwq9H6fS9qquZKWweOlIn1bx4mmw/FMZr
avQXR7Dnw4+9jnNbUhLZ+0HtQGwJR/0KrQcfXHRLo8wv8+j6JFCt93UeGg+l
/ZIMp0I2BU+OpNH9KZDdFLPjksM3tF434Nb5mcHl1eP0e4Uwsv1mvbPEcw/V
F1LDmpq8tYRUnwwwC5BfMy8/Z0/rA7UrTqRle2+geopg4Hzyo1sfXHag9YW5
xXlV27KU1R/aW6V+MfKj1C85wLOZumE3Vsj6B2q5ghWS2F9ZfwF2p7xnOcD8
mwvmPNfL7VsUrD/hgehQDd96mvUvuOuFchKM/mL9DWUuyysfdo6x/oenSuPQ
zsEHzB/gFh0SxL3QzPwDGwfy338noZz5C6w0Nh3vjsxl/gORx8WJfz4vZv6E
E2a1pnynYuZfGHp89lyj+BrzNxxca1++ZtGF+R8E2gavVr8YIXpoSmG9pcVS
36U/qF+koJ3/cXW7ryPLF/A24wb3t/3E8gdebtSx0beqY/kEC+Pl15YN+lh+
wb67+svcnaMs30DTbjxfdHiI5R/Uc4N6hp37WD6Ctpaw+auZdpafECrgaKyJ
a2H5CgtDRy4Y3mli+Qs5xjHf/dlXx/IZsrgLTU4CGctvCE70+GLBp5LlO3yk
rL46WFTK8h92Rig9DxcUsv8D5Js2c06fzKP1aIDIsd2nrtRI9v4H67Mx7A==

        "]],
       FontFamily->"Arial"]}}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  BaseStyle->{FontFamily -> "Arial"},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{},
  PlotRange->{{-7000., 7000.}, {0, 0.9967335284067957}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.527306853489545*^9, 3.527307471048258*^9, 
  3.676788994418191*^9, 3.677323010958577*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["figures of merit", "Subsection",
 CellChangeTimes->{{3.527088714252067*^9, 3.527088734507196*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"TMaxD1", "[", 
  RowBox[{"LCell", ",", "BPlot", ",", "TPlot", ",", "IsoConc85"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"FWHMD1", "[", 
  RowBox[{"LCell", ",", "BPlot", ",", "TPlot", ",", "IsoConc85"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"ENBWD1", "[", 
  RowBox[{"LCell", ",", "BPlot", ",", "TPlot", ",", "IsoConc85"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.527090338588759*^9, 3.527090358950809*^9}, 
   3.5270904527038717`*^9, {3.527100569652691*^9, 3.527100569910681*^9}, 
   3.5272446254614887`*^9, {3.5272497079720087`*^9, 3.5272497083563137`*^9}}],

Cell[BoxData["0.9205170493603749`"], "Output",
 CellChangeTimes->{
  3.52724463491241*^9, {3.527244665025641*^9, 3.527244722802484*^9}, {
   3.527244859108287*^9, 3.527244934372966*^9}, 3.527246142135888*^9, 
   3.527246240907143*^9, 3.527247836107098*^9, 3.527248691513668*^9, 
   3.52724970894074*^9}],

Cell[BoxData["478.8461972514315`"], "Output",
 CellChangeTimes->{
  3.52724463491241*^9, {3.527244665025641*^9, 3.527244722802484*^9}, {
   3.527244859108287*^9, 3.527244934372966*^9}, 3.527246142135888*^9, 
   3.527246240907143*^9, 3.527247836107098*^9, 3.527248691513668*^9, 
   3.527249708943838*^9}],

Cell[BoxData["2128.1349326193704`"], "Output",
 CellChangeTimes->{
  3.52724463491241*^9, {3.527244665025641*^9, 3.527244722802484*^9}, {
   3.527244859108287*^9, 3.527244934372966*^9}, 3.527246142135888*^9, 
   3.527246240907143*^9, 3.527247836107098*^9, 3.527248691513668*^9, 
   3.527249827132365*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["conditions for the calculation", "Subsection",
 CellChangeTimes->{{3.527088690254546*^9, 3.527088695268546*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"LCell", " ", "=", " ", "0.1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"IsoConc85", " ", "=", "0.7217"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BPlot", " ", "=", " ", "4.5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TPlot", " ", "=", " ", "365"}], ";"}]}], "Input",
 CellChangeTimes->{{3.5270867827902317`*^9, 3.527086930746122*^9}, {
   3.527087116176166*^9, 3.527087116331827*^9}, {3.527087158563551*^9, 
   3.5270872007929792`*^9}, {3.527087356607602*^9, 3.527087372984709*^9}, {
   3.5270874146981487`*^9, 3.52708743618532*^9}, {3.52708747651373*^9, 
   3.527087478037698*^9}, {3.527087855788731*^9, 3.527087935318816*^9}, {
   3.527087975307446*^9, 3.527087976060729*^9}, {3.5270880439429493`*^9, 
   3.527088044862557*^9}, {3.52708808829434*^9, 3.527088089142419*^9}, 
   3.527088705915717*^9, {3.527100096586043*^9, 3.527100104261932*^9}, {
   3.5271005971477833`*^9, 3.527100610313671*^9}, {3.52710064764931*^9, 
   3.5271006483683453`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["transmission plots", "Subsection",
 CellChangeTimes->{{3.527088714252067*^9, 3.527088717459852*^9}, {
  3.52710065006393*^9, 3.527100651230275*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"fStart", " ", "=", " ", 
   RowBox[{"-", "7000"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fStop", " ", "=", " ", 
   RowBox[{"+", "7000"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fStep", " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"fStop", "-", "fStart"}], ")"}], "/", "100"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SPlot", " ", "=", " ", 
   RowBox[{"Plotter", "[", 
    RowBox[{"SimpleTransD1", ",", "Black"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FPlot", " ", "=", " ", 
   RowBox[{"Plotter", "[", 
    RowBox[{"FADOFTransD1", ",", "Blue"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"SPlot", ",", "FPlot"}], "]"}]}], "Input",
 CellChangeTimes->{{3.5270867827902317`*^9, 3.527086930746122*^9}, {
   3.527087116176166*^9, 3.527087116331827*^9}, {3.527087158563551*^9, 
   3.5270872007929792`*^9}, {3.527087356607602*^9, 3.527087372984709*^9}, {
   3.5270874146981487`*^9, 3.52708743618532*^9}, {3.52708747651373*^9, 
   3.527087478037698*^9}, {3.527087855788731*^9, 3.527087935318816*^9}, {
   3.527087975307446*^9, 3.527087976060729*^9}, {3.5270880439429493`*^9, 
   3.527088044862557*^9}, {3.52708808829434*^9, 3.527088089142419*^9}, 
   3.527088705915717*^9, {3.527090860654903*^9, 3.527090861085807*^9}, {
   3.527099792695118*^9, 3.527099792836502*^9}, {3.5271001093914843`*^9, 
   3.527100109805563*^9}, {3.527100157221978*^9, 3.527100157514243*^9}, {
   3.527100491645762*^9, 3.5271005221541977`*^9}, {3.527243299219314*^9, 
   3.527243299448656*^9}, {3.527243680508518*^9, 3.527243680684272*^9}, 
   3.527306818648534*^9}],

Cell[BoxData[
 GraphicsBox[{
   {GrayLevel[0], Thickness[Medium], LineBox[CompressedData["
1:eJw91wk4lGsbB/BSR6dDEn1t50h8lKJVhDhush1pE6KdyqEkREdUJjn2rUgT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     "]]}, 
   {RGBColor[0, 0, 1], Thickness[Medium], LineBox[CompressedData["
1:eJw1lwk4lPsXx/W/6q9SZGlubossJXKTpaRw2lQoKRWJqx2p0OpeNG1SV0Ui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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  PlotRange->Automatic,
  PlotRangeClipping->True]], "Output",
 CellChangeTimes->{{3.5270868729948378`*^9, 3.5270868971849117`*^9}, 
   3.527086941637906*^9, 3.527087352995821*^9, {3.527087470744932*^9, 
   3.527087495335988*^9}, 3.527087596049656*^9, {3.527087889327676*^9, 
   3.527087908726864*^9}, 3.5270879527768507`*^9, 3.527087996916759*^9, 
   3.527088078842826*^9, 3.527088223321907*^9, 3.527090574436096*^9, {
   3.527090834790328*^9, 3.5270908593468437`*^9}, 3.527091025081852*^9, 
   3.527100143614523*^9, 3.5271003910181026`*^9, 3.527100771562277*^9, 
   3.527243332208181*^9, 3.5272443157032337`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["figures of merit", "Subsection",
 CellChangeTimes->{{3.527088714252067*^9, 3.527088734507196*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"TMaxD1", "[", 
  RowBox[{"LCell", ",", "BPlot", ",", "TPlot", ",", "IsoConc85"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"FWHMD1", "[", 
  RowBox[{"LCell", ",", "BPlot", ",", "TPlot", ",", "IsoConc85"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"ENBWD1", "[", 
  RowBox[{"LCell", ",", "BPlot", ",", "TPlot", ",", "IsoConc85"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.527090338588759*^9, 3.527090358950809*^9}, 
   3.5270904527038717`*^9, {3.527100569652691*^9, 3.527100569910681*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2617.317258132141`", ",", "0.3587836852552324`"}], "}"}], 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"3061.2829404317845`", ",", "0.3587836852849629`"}], "}"}]}],
  SequenceForm[{2617.317258132141, 0.3587836852552324}, {3061.2829404317845`, 
   0.3587836852849629}],
  Editable->False]], "Print",
 CellChangeTimes->{3.5271007818481293`*^9}],

Cell[BoxData["0.7175673706224173`"], "Output",
 CellChangeTimes->{3.527090454117738*^9, 3.527090579351679*^9, 
  3.5270910615426283`*^9, 3.527094302187663*^9, 3.527099603397509*^9, 
  3.5270997463533077`*^9, 3.527099908108073*^9, 3.527100157302812*^9, 
  3.527100391151285*^9, 3.527100781850712*^9}],

Cell[BoxData["443.9656822996435`"], "Output",
 CellChangeTimes->{3.527090454117738*^9, 3.527090579351679*^9, 
  3.5270910615426283`*^9, 3.527094302187663*^9, 3.527099603397509*^9, 
  3.5270997463533077`*^9, 3.527099908108073*^9, 3.527100157302812*^9, 
  3.527100391151285*^9, 3.527100781852831*^9}],

Cell[BoxData["1264.4316642041952`"], "Output",
 CellChangeTimes->{3.527090454117738*^9, 3.527090579351679*^9, 
  3.5270910615426283`*^9, 3.527094302187663*^9, 3.527099603397509*^9, 
  3.5270997463533077`*^9, 3.527099908108073*^9, 3.527100157302812*^9, 
  3.527100391151285*^9, 3.5271009050633183`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["conditions for the calculation", "Subsection",
 CellChangeTimes->{{3.527088690254546*^9, 3.527088695268546*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"LCell", " ", "=", " ", "0.1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"IsoConc85", " ", "=", "0.7217"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BPlot", " ", "=", " ", "5.9"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TPlot", " ", "=", " ", "378"}], ";"}]}], "Input",
 CellChangeTimes->{{3.5270867827902317`*^9, 3.527086930746122*^9}, {
   3.527087116176166*^9, 3.527087116331827*^9}, {3.527087158563551*^9, 
   3.5270872007929792`*^9}, {3.527087356607602*^9, 3.527087372984709*^9}, {
   3.5270874146981487`*^9, 3.52708743618532*^9}, {3.52708747651373*^9, 
   3.527087478037698*^9}, {3.527087855788731*^9, 3.527087935318816*^9}, {
   3.527087975307446*^9, 3.527087976060729*^9}, {3.5270880439429493`*^9, 
   3.527088044862557*^9}, {3.52708808829434*^9, 3.527088089142419*^9}, 
   3.527088705915717*^9, {3.527100096586043*^9, 3.527100104261932*^9}, {
   3.5271005971477833`*^9, 3.527100663845888*^9}, {3.527101790285413*^9, 
   3.527101800681014*^9}, {3.52710187022499*^9, 3.527101870287167*^9}, {
   3.527101910894319*^9, 3.527101923007111*^9}, {3.52710215040396*^9, 
   3.527102150648068*^9}, 3.527243650247115*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["transmission plots", "Subsection",
 CellChangeTimes->{{3.527088714252067*^9, 3.527088717459852*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"fStart", " ", "=", " ", 
   RowBox[{"-", "7000"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fStop", " ", "=", " ", 
   RowBox[{"+", "7000"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fStep", " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"fStop", "-", "fStart"}], ")"}], "/", "100"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SPlot", " ", "=", " ", 
   RowBox[{"Plotter", "[", 
    RowBox[{"SimpleTransD1", ",", "Black"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FPlot", " ", "=", " ", 
   RowBox[{"Plotter", "[", 
    RowBox[{"FADOFTransD1", ",", "Blue"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"SPlot", ",", "FPlot"}], "]"}]}], "Input",
 CellChangeTimes->{{3.5270867827902317`*^9, 3.527086930746122*^9}, {
   3.527087116176166*^9, 3.527087116331827*^9}, {3.527087158563551*^9, 
   3.5270872007929792`*^9}, {3.527087356607602*^9, 3.527087372984709*^9}, {
   3.5270874146981487`*^9, 3.52708743618532*^9}, {3.52708747651373*^9, 
   3.527087478037698*^9}, {3.527087855788731*^9, 3.527087935318816*^9}, {
   3.527087975307446*^9, 3.527087976060729*^9}, {3.5270880439429493`*^9, 
   3.527088044862557*^9}, {3.52708808829434*^9, 3.527088089142419*^9}, 
   3.527088705915717*^9, {3.527090860654903*^9, 3.527090861085807*^9}, {
   3.527099792695118*^9, 3.527099792836502*^9}, {3.5271001093914843`*^9, 
   3.527100109805563*^9}, {3.527100157221978*^9, 3.527100157514243*^9}, {
   3.527100491645762*^9, 3.5271005221541977`*^9}, {3.5271018091086273`*^9, 
   3.527101809213306*^9}, {3.527243657072752*^9, 3.5272436572469873`*^9}, 
   3.527306823256221*^9}],

Cell[BoxData[
 GraphicsBox[{
   {GrayLevel[0], Thickness[Medium], LineBox[CompressedData["
1:eJw91ws8lOkeB3C6WOFokhKLIqZZWbWyQi7/0kY625Fs0cWh3HKJVCuUdUtC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     "]]}, 
   {RGBColor[0, 0, 1], Thickness[Medium], LineBox[CompressedData["
1:eJw11wlYTVsbB/CQviKEuFIXqQghoUGD13ATPiFSbkgDN2kuJNShpEIkUkrl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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  PlotRange->Automatic,
  PlotRangeClipping->True]], "Output",
 CellChangeTimes->{{3.5270868729948378`*^9, 3.5270868971849117`*^9}, 
   3.527086941637906*^9, 3.527087352995821*^9, {3.527087470744932*^9, 
   3.527087495335988*^9}, 3.527087596049656*^9, {3.527087889327676*^9, 
   3.527087908726864*^9}, 3.5270879527768507`*^9, 3.527087996916759*^9, 
   3.527088078842826*^9, 3.527088223321907*^9, 3.527090574436096*^9, {
   3.527090834790328*^9, 3.5270908593468437`*^9}, 3.527091025081852*^9, 
   3.527100143614523*^9, 3.5271003910181026`*^9, 3.5271010124074917`*^9, 
   3.527101841225247*^9, 3.5272437667987537`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["figures of merit", "Subsection",
 CellChangeTimes->{{3.527088714252067*^9, 3.527088734507196*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"TMaxD1", "[", 
  RowBox[{"LCell", ",", "BPlot", ",", "TPlot", ",", "IsoConc85"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"FWHMD1", "[", 
  RowBox[{"LCell", ",", "BPlot", ",", "TPlot", ",", "IsoConc85"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"ENBWD1", "[", 
  RowBox[{"LCell", ",", "BPlot", ",", "TPlot", ",", "IsoConc85"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.527090338588759*^9, 3.527090358950809*^9}, 
   3.5270904527038717`*^9, {3.527100569652691*^9, 3.527100569910681*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "5088.306346024738`"}], ",", "0.45298522153285586`"}], 
    "}"}], "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3988.1468595502624`"}], ",", "0.45298522137891317`"}], 
    "}"}]}],
  SequenceForm[{-5088.306346024738, 
   0.45298522153285586`}, {-3988.1468595502624`, 0.45298522137891317`}],
  Editable->False]], "Print",
 CellChangeTimes->{3.527243779676998*^9}],

Cell[BoxData["0.9059704430606446`"], "Output",
 CellChangeTimes->{3.527243779678846*^9}],

Cell[BoxData["1100.1594864744752`"], "Output",
 CellChangeTimes->{3.5272437796806803`*^9}],

Cell[BoxData["2725.344719247448`"], "Output",
 CellChangeTimes->{3.527243910119068*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["conditions for the calculation", "Subsection",
 CellChangeTimes->{{3.527088690254546*^9, 3.527088695268546*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"LCell", " ", "=", " ", "0.1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"IsoConc85", " ", "=", "0.7217"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BPlot", " ", "=", " ", "2.0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TPlot", " ", "=", " ", "345"}], ";"}]}], "Input",
 CellChangeTimes->{{3.5270867827902317`*^9, 3.527086930746122*^9}, {
   3.527087116176166*^9, 3.527087116331827*^9}, {3.527087158563551*^9, 
   3.5270872007929792`*^9}, {3.527087356607602*^9, 3.527087372984709*^9}, {
   3.5270874146981487`*^9, 3.52708743618532*^9}, {3.52708747651373*^9, 
   3.527087478037698*^9}, {3.527087855788731*^9, 3.527087935318816*^9}, {
   3.527087975307446*^9, 3.527087976060729*^9}, {3.5270880439429493`*^9, 
   3.527088044862557*^9}, {3.52708808829434*^9, 3.527088089142419*^9}, 
   3.527088705915717*^9, {3.527100096586043*^9, 3.527100104261932*^9}, {
   3.5271005971477833`*^9, 3.527100610313671*^9}, 3.527100673334804*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["transmission plots", "Subsection",
 CellChangeTimes->{{3.527088714252067*^9, 3.527088717459852*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"fStart", " ", "=", " ", 
   RowBox[{"-", "7000"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fStop", " ", "=", " ", 
   RowBox[{"+", "7000"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fStep", " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"fStop", "-", "fStart"}], ")"}], "/", "100"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SPlot", " ", "=", " ", 
   RowBox[{"Plotter", "[", 
    RowBox[{"SimpleTransD1", ",", "Black"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FPlot", " ", "=", " ", 
   RowBox[{"Plotter", "[", 
    RowBox[{"FADOFTransD1", ",", "Blue"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"SPlot", ",", "FPlot"}], "]"}]}], "Input",
 CellChangeTimes->{{3.5270867827902317`*^9, 3.527086930746122*^9}, {
   3.527087116176166*^9, 3.527087116331827*^9}, {3.527087158563551*^9, 
   3.5270872007929792`*^9}, {3.527087356607602*^9, 3.527087372984709*^9}, {
   3.5270874146981487`*^9, 3.52708743618532*^9}, {3.52708747651373*^9, 
   3.527087478037698*^9}, {3.527087855788731*^9, 3.527087935318816*^9}, {
   3.527087975307446*^9, 3.527087976060729*^9}, {3.5270880439429493`*^9, 
   3.527088044862557*^9}, {3.52708808829434*^9, 3.527088089142419*^9}, 
   3.527088705915717*^9, {3.527090860654903*^9, 3.527090861085807*^9}, {
   3.527099792695118*^9, 3.527099792836502*^9}, {3.5271001093914843`*^9, 
   3.527100109805563*^9}, {3.527100157221978*^9, 3.527100157514243*^9}, {
   3.527100491645762*^9, 3.5271005221541977`*^9}, 3.527306829688018*^9}],

Cell[BoxData[
 GraphicsBox[{
   {GrayLevel[0], Thickness[Medium], LineBox[CompressedData["
1:eJw9lgs41Okex7WKLqhsiS5CcomjsiqX0q+2I6mEtRJOURRyGLbk2JJLVyEM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     "]]}, 
   {RGBColor[0, 0, 1], Thickness[Medium], LineBox[CompressedData["
1:eJw11gk01WkfB3CJqSaKlEohSsnyMryRpfxCxYjBuBKlrCFZEoqEyJKyhLKU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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  PlotRange->Automatic,
  PlotRangeClipping->True]], "Output",
 CellChangeTimes->{{3.5270868729948378`*^9, 3.5270868971849117`*^9}, 
   3.527086941637906*^9, 3.527087352995821*^9, {3.527087470744932*^9, 
   3.527087495335988*^9}, 3.527087596049656*^9, {3.527087889327676*^9, 
   3.527087908726864*^9}, 3.5270879527768507`*^9, 3.527087996916759*^9, 
   3.527088078842826*^9, 3.527088223321907*^9, 3.527090574436096*^9, {
   3.527090834790328*^9, 3.5270908593468437`*^9}, 3.527091025081852*^9, 
   3.527100143614523*^9, 3.5271003910181026`*^9, 3.527101244665299*^9, 
   3.527244025517078*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["figures of merit", "Subsection",
 CellChangeTimes->{{3.527088714252067*^9, 3.527088734507196*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"TMaxD1", "[", 
  RowBox[{"LCell", ",", "BPlot", ",", "TPlot", ",", "IsoConc85"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"FWHMD1", "[", 
  RowBox[{"LCell", ",", "BPlot", ",", "TPlot", ",", "IsoConc85"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"ENBWD1", "[", 
  RowBox[{"LCell", ",", "BPlot", ",", "TPlot", ",", "IsoConc85"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.527090338588759*^9, 3.527090358950809*^9}, 
   3.5270904527038717`*^9, {3.527100569652691*^9, 3.527100569910681*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2389.9964143786915`", ",", "0.020918886078752162`"}], "}"}], 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2713.9550589481487`", ",", "0.020918886082304182`"}], "}"}]}],
  SequenceForm[{2389.9964143786915`, 0.020918886078752162`}, {
   2713.9550589481487`, 0.020918886082304182`}],
  Editable->False]], "Print",
 CellChangeTimes->{3.5271012561141768`*^9, 3.527244037130562*^9}],

Cell[BoxData["0.04183777215834467`"], "Output",
 CellChangeTimes->{3.527090454117738*^9, 3.527090579351679*^9, 
  3.5270910615426283`*^9, 3.527094302187663*^9, 3.527099603397509*^9, 
  3.5270997463533077`*^9, 3.527099908108073*^9, 3.527100157302812*^9, 
  3.527100391151285*^9, 3.527101256130862*^9, 3.527244037132966*^9}],

Cell[BoxData["323.9586445694572`"], "Output",
 CellChangeTimes->{3.527090454117738*^9, 3.527090579351679*^9, 
  3.5270910615426283`*^9, 3.527094302187663*^9, 3.527099603397509*^9, 
  3.5270997463533077`*^9, 3.527099908108073*^9, 3.527100157302812*^9, 
  3.527100391151285*^9, 3.527101256130862*^9, 3.5272440371346903`*^9}],

Cell[BoxData["814.4010408701766`"], "Output",
 CellChangeTimes->{3.527090454117738*^9, 3.527090579351679*^9, 
  3.5270910615426283`*^9, 3.527094302187663*^9, 3.527099603397509*^9, 
  3.5270997463533077`*^9, 3.527099908108073*^9, 3.527100157302812*^9, 
  3.527100391151285*^9, 3.527101256130862*^9, 3.527244197207718*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell["Workspace", "Section",
 CellChangeTimes->{{3.525859282426694*^9, 3.525859286603681*^9}, {
  3.5271020405872927`*^9, 3.5271020429130363`*^9}}]
}, Open  ]]
},
WindowSize->{941, 675},
WindowMargins->{{93, Automatic}, {Automatic, 0}},
ShowSelection->True,
FrontEndVersion->"10.3 for Microsoft Windows (64-bit) (December 10, 2015)",
StyleDefinitions->FrontEnd`FileName[{"Report"}, "StandardReport.nb", 
  CharacterEncoding -> "WindowsANSI"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 1069, 16, 261, "Title"],
Cell[CellGroupData[{
Cell[1673, 42, 94, 1, 72, "Section"],
Cell[CellGroupData[{
Cell[1792, 47, 327, 6, 67, "Subsection"],
Cell[2122, 55, 12329, 343, 941, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14488, 403, 109, 1, 37, "Subsection"],
Cell[14600, 406, 542, 14, 81, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[15191, 426, 97, 1, 72, "Section"],
Cell[CellGroupData[{
Cell[15313, 431, 330, 7, 67, "Subsection"],
Cell[15646, 440, 3740, 101, 401, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19423, 546, 220, 3, 37, "Subsection"],
Cell[19646, 551, 9164, 254, 481, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[28859, 811, 359, 4, 72, "Section"],
Cell[29221, 817, 20403, 561, 1501, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49661, 1383, 228, 3, 72, "Section"],
Cell[49892, 1388, 556, 9, 67, "Subsection"],
Cell[CellGroupData[{
Cell[50473, 1401, 1239, 18, 157, "Subsection"],
Cell[51715, 1421, 2318, 53, 141, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[54070, 1479, 399, 6, 37, "Subsection"],
Cell[54472, 1487, 6493, 184, 321, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[61014, 1677, 98, 1, 72, "Section"],
Cell[CellGroupData[{
Cell[61137, 1682, 278, 5, 67, "Subsection"],
Cell[61418, 1689, 7123, 184, 421, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68578, 1878, 211, 3, 37, "Subsection"],
Cell[68792, 1883, 2382, 59, 141, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[71223, 1948, 94, 1, 72, "Section"],
Cell[71320, 1951, 767, 22, 82, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[72124, 1978, 111, 1, 72, "Section"],
Cell[CellGroupData[{
Cell[72260, 1983, 111, 1, 37, "Subsection"],
Cell[72374, 1986, 8713, 236, 581, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[81136, 2228, 182, 2, 72, "Section"],
Cell[81321, 2232, 4505, 102, 201, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[85863, 2339, 117, 1, 72, "Section"],
Cell[85983, 2342, 4408, 107, 221, "Input"],
Cell[CellGroupData[{
Cell[90416, 2453, 316, 5, 37, "Subsection"],
Cell[90735, 2460, 11386, 239, 621, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[102170, 2705, 144, 2, 72, "Section"],
Cell[102317, 2709, 912, 24, 81, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[103266, 2738, 173, 2, 67, "Section"],
Cell[CellGroupData[{
Cell[103464, 2744, 118, 1, 37, "Subsection"],
Cell[103585, 2747, 1315, 22, 101, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[104937, 2774, 154, 2, 37, "Subsection"],
Cell[CellGroupData[{
Cell[105116, 2780, 1817, 38, 141, "Input"],
Cell[106936, 2820, 4308, 85, 258, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[111293, 2911, 104, 1, 37, "Subsection"],
Cell[CellGroupData[{
Cell[111422, 2916, 597, 12, 81, "Input"],
Cell[112022, 2930, 303, 5, 40, "Output"],
Cell[112328, 2937, 303, 5, 40, "Output"],
Cell[112634, 2944, 304, 5, 40, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[112987, 2955, 118, 1, 37, "Subsection"],
Cell[113108, 2958, 1023, 18, 101, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[114168, 2981, 154, 2, 37, "Subsection"],
Cell[CellGroupData[{
Cell[114347, 2987, 1693, 37, 141, "Input"],
Cell[116043, 3026, 6972, 118, 254, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[123064, 3150, 104, 1, 22, "Subsection"],
Cell[CellGroupData[{
Cell[123193, 3155, 519, 11, 67, "Input"],
Cell[123715, 3168, 427, 11, 20, "Print"],
Cell[124145, 3181, 299, 4, 36, "Output"],
Cell[124447, 3187, 298, 4, 36, "Output"],
Cell[124748, 3193, 301, 4, 36, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[125098, 3203, 118, 1, 22, "Subsection"],
Cell[125219, 3206, 1188, 20, 82, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[126444, 3231, 106, 1, 22, "Subsection"],
Cell[CellGroupData[{
Cell[126575, 3236, 1697, 37, 112, "Input"],
Cell[128275, 3275, 7060, 120, 256, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[135384, 3401, 104, 1, 22, "Subsection"],
Cell[CellGroupData[{
Cell[135513, 3406, 519, 11, 67, "Input"],
Cell[136035, 3419, 481, 14, 20, "Print"],
Cell[136519, 3435, 88, 1, 36, "Output"],
Cell[136610, 3438, 90, 1, 36, "Output"],
Cell[136703, 3441, 87, 1, 36, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[136839, 3448, 118, 1, 22, "Subsection"],
Cell[136960, 3451, 994, 17, 82, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[137991, 3473, 106, 1, 22, "Subsection"],
Cell[CellGroupData[{
Cell[138122, 3478, 1593, 35, 112, "Input"],
Cell[139718, 3515, 6789, 115, 254, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[146556, 3636, 104, 1, 22, "Subsection"],
Cell[CellGroupData[{
Cell[146685, 3641, 519, 11, 67, "Input"],
Cell[147207, 3654, 462, 11, 20, "Print"],
Cell[147672, 3667, 322, 4, 36, "Output"],
Cell[147997, 3673, 322, 4, 36, "Output"],
Cell[148322, 3679, 320, 4, 36, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[148681, 3688, 147, 2, 69, "Section"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/RbD1FADOFCalculatorV2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    154829,       3886]
NotebookOptionsPosition[    149579,       3705]
NotebookOutlinePosition[    150028,       3723]
CellTagsIndexPosition[    149985,       3720]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Refractive index calculations for atomic vapors\n",
 StyleBox["JAZ + MWM, 8 October, 2011\nOverview:  The notebook calculates, \
from first principles, the linear optical properties of a natural abundance \
Rb cell, including full level structure, Zeeman effects by exact \
diagonalization, and Doppler shifts.  It then uses these optical properties \
to predict the transmission of a Rb D1 Faraday anomalous dispersion optical \
filter.  \n", "Subsubtitle",
  FontColor->GrayLevel[0]],
 StyleBox["Revision: JAZ, 7 July 2016\nThe previous version of this notebook \
calculated incorrectly the transmission properties when extended to the D2 \
line, due to different hyperfine structure. This had no effect, neither on \
the associated manuscript, which concerns only the D1 line, nor on the \
transmission spectra calculated with this notebook for the D1 line. The \
current version allows straightforward extension for D2. We thank Tobias \
Macha for helping us to improve the calculation.",
  FontSize->16,
  FontColor->GrayLevel[0]]
}], "Title",
 CellChangeTimes->{{3.5257980344999237`*^9, 3.5257980604145603`*^9}, {
   3.525841071601294*^9, 3.525841094637258*^9}, {3.525859828645338*^9, 
   3.525859940321952*^9}, {3.525860950740014*^9, 3.5258609511458483`*^9}, {
   3.525861382352372*^9, 3.525861516613422*^9}, {3.527085387390139*^9, 
   3.527085414194469*^9}, {3.527249794591807*^9, 3.527249841244255*^9}, {
   3.6767886474626684`*^9, 3.6767887187712746`*^9}, {3.677322663082739*^9, 
   3.6773227252552657`*^9}, {3.6774741630425453`*^9, 3.677474164058181*^9}, {
   3.67747419617599*^9, 3.6774742012541428`*^9}, {3.677474311690174*^9, 
   3.67747431503403*^9}, {3.6774743486560802`*^9, 3.677474496498313*^9}, {
   3.677474554747106*^9, 3.6774745619304304`*^9}, 3.6775001546903*^9}],

Cell[CellGroupData[{

Cell["Definitions", "Section",
 CellChangeTimes->{{3.525798069194923*^9, 3.5257980790073*^9}}],

Cell[CellGroupData[{

Cell["\<\
Physical constants, Angular momentum operators, measured atomic parameters
units are SI, except for the frequency unit, which is MHz\
\>", "Subsection",
 CellChangeTimes->{{3.525798118946752*^9, 3.525798126910293*^9}, {
  3.52579817376511*^9, 3.525798192755579*^9}, {3.5273072152290573`*^9, 
  3.527307239409852*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Mu]Bohr", "=", "13.99624"}], " ", ";"}], 
  RowBox[{"(*", 
   RowBox[{"MHz", "/", "mT"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h", "=", 
   RowBox[{"6.62606876", "*", 
    RowBox[{"10", "^", 
     RowBox[{"(", 
      RowBox[{"-", "34"}], ")"}]}]}]}], " ", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hbar", "=", 
   RowBox[{"1.054571596", "*", 
    RowBox[{"10", "^", 
     RowBox[{"(", 
      RowBox[{"-", "34"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"energyD1", "=", "377107463.54"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"energyD185", "=", "377107385.69046"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"energyD2", "=", "384230484.4685"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"energyD285", "=", "384234063.7314"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]D1", "=", 
   RowBox[{"2.5373", "*", 
    RowBox[{"10", "^", 
     RowBox[{"(", 
      RowBox[{"-", "29"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]D185", "=", 
   RowBox[{"2.5377", "*", 
    RowBox[{"10", "^", 
     RowBox[{"(", 
      RowBox[{"-", "29"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]D2", "=", 
   RowBox[{"3.5844", "*", 
    RowBox[{"10", "^", 
     RowBox[{"(", 
      RowBox[{"-", "29"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]D285", "=", 
   RowBox[{"3.58425", "*", 
    RowBox[{"10", "^", 
     RowBox[{"(", 
      RowBox[{"-", "29"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Epsilon]", "=", 
   RowBox[{"8.854187871", "*", 
    RowBox[{"10", "^", 
     RowBox[{"(", 
      RowBox[{"-", "12"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]0", "=", 
   RowBox[{"4", "\[Pi]", "*", 
    RowBox[{"10", "^", 
     RowBox[{"(", 
      RowBox[{"-", "7"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c", "=", 
   RowBox[{"3", "*", 
    RowBox[{"10", "^", "8"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"k", "=", 
   RowBox[{"1.3806503", "*", 
    RowBox[{"10", "^", 
     RowBox[{"(", 
      RowBox[{"-", "23"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"m", "=", 
   RowBox[{"1.44316060", "*", 
    RowBox[{"10", "^", 
     RowBox[{"(", 
      RowBox[{"-", "25"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"m85", "=", 
   RowBox[{"1.409993199", "*", 
    RowBox[{"10", "^", 
     RowBox[{"(", 
      RowBox[{"-", "25"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P32x", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"Sqrt", "[", "3", "]"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Sqrt", "[", "3", "]"}], ",", "0", ",", "2", ",", "0"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "2", ",", "0", ",", 
       RowBox[{"Sqrt", "[", "3", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"Sqrt", "[", "3", "]"}], ",", "0"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P32y", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
        RowBox[{"-", "I"}], " ", 
        RowBox[{"Sqrt", "[", "3", "]"}]}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"I", " ", 
        RowBox[{"Sqrt", "[", "3", "]"}]}], ",", "0", ",", 
       RowBox[{
        RowBox[{"-", "2"}], "I"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"2", "I"}], ",", "0", ",", 
       RowBox[{
        RowBox[{"-", "I"}], " ", 
        RowBox[{"Sqrt", "[", "3", "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"I", " ", 
        RowBox[{"Sqrt", "[", "3", "]"}]}], ",", "0"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P32z", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "3"}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P52z", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"5", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "3", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "5"}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P52minus", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"m", "==", 
         RowBox[{"mm", "-", "1"}]}], ",", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", "/", "2"}], "-", "m"}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", "/", "2"}], "+", "m", "+", "1"}], ")"}]}], "]"}], 
        ",", "0"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mm", ",", 
        RowBox[{
         RowBox[{"-", "5"}], "/", "2"}], ",", 
        RowBox[{"5", "/", "2"}], ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", 
        RowBox[{
         RowBox[{"-", "5"}], "/", "2"}], ",", 
        RowBox[{"5", "/", "2"}], ",", "1"}], "}"}]}], "]"}], "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P52plus", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"m", "==", 
         RowBox[{"mm", "+", "1"}]}], ",", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", "/", "2"}], "+", "m"}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", "/", "2"}], "-", "m", "+", "1"}], ")"}]}], "]"}], 
        ",", "0"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mm", ",", 
        RowBox[{
         RowBox[{"-", "5"}], "/", "2"}], ",", 
        RowBox[{"5", "/", "2"}], ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", 
        RowBox[{
         RowBox[{"-", "5"}], "/", "2"}], ",", 
        RowBox[{"5", "/", "2"}], ",", "1"}], "}"}]}], "]"}], "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P52x", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"P52plus", "+", "P52minus"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P52y", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"P52plus", "-", "P52minus"}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "I"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gJ", "[", 
    RowBox[{"J_", ",", "S_", ",", "L_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"gL", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"J", 
         RowBox[{"(", 
          RowBox[{"J", "+", "1"}], ")"}]}], "-", 
        RowBox[{"S", 
         RowBox[{"(", 
          RowBox[{"S", "+", "1"}], ")"}]}], "+", 
        RowBox[{"L", 
         RowBox[{"(", 
          RowBox[{"L", "+", "1"}], ")"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", "J", 
        RowBox[{"(", 
         RowBox[{"J", "+", "1"}], ")"}]}], ")"}]}]}], "+", 
    RowBox[{"gS", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"J", 
         RowBox[{"(", 
          RowBox[{"J", "+", "1"}], ")"}]}], "+", 
        RowBox[{"S", 
         RowBox[{"(", 
          RowBox[{"S", "+", "1"}], ")"}]}], "-", 
        RowBox[{"L", 
         RowBox[{"(", 
          RowBox[{"L", "+", "1"}], ")"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", "J", 
        RowBox[{"(", 
         RowBox[{"J", "+", "1"}], ")"}]}], ")"}]}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gL", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gS", "=", "2.002"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gI", "=", 
   RowBox[{"-", "0.001"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gI85", "=", 
   RowBox[{"-", "0.0003"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Apj12", ":=", "408.328"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Apj1285", ":=", "120.527"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"As1285", ":=", "1011.910813"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"As12", "=", "3417.341305"}], " ", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Apj32", "=", "84.7185"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Apj3285", "=", "25.0021"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Bpj32", "=", "12.4965"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Bpj3285", "=", "25.791"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D1Lwidth", "=", "5.7468"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D2Lwidth", "=", "6.0659"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D1Lwidth85", "=", "5.75"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D2Lwidth85", "=", "6.0666"}], ";"}]}], "Input",
 CellChangeTimes->{{3.519798279237686*^9, 3.5197983961693745`*^9}, {
   3.5198123311834116`*^9, 3.519812339529889*^9}, {3.519812591742315*^9, 
   3.519812592043332*^9}, {3.51981380816089*^9, 3.519813838950651*^9}, {
   3.519993288260857*^9, 3.519993299182482*^9}, {3.519993383875326*^9, 
   3.5199934446208005`*^9}, {3.5199940538536463`*^9, 
   3.5199940747508416`*^9}, {3.520049502147442*^9, 3.5200495096768727`*^9}, {
   3.520062714420141*^9, 3.520062781271965*^9}, {3.520063355050783*^9, 
   3.52006335639386*^9}, {3.5200709645930243`*^9, 3.5200709769107285`*^9}, {
   3.520071028545682*^9, 3.520071050919962*^9}, {3.520071524608055*^9, 
   3.5200715604831066`*^9}, 3.5200716548925066`*^9, {3.520169435591439*^9, 
   3.5201694387526197`*^9}, {3.5201694776718454`*^9, 3.520169491683647*^9}, {
   3.520511220546816*^9, 3.520511248733428*^9}, {3.520511549893654*^9, 
   3.520511565863567*^9}, {3.5205118946133704`*^9, 3.520511898751607*^9}, {
   3.5205119413720446`*^9, 3.5205119609141626`*^9}, {3.520680788624203*^9, 
   3.5206808721299796`*^9}, {3.5206809975881553`*^9, 
   3.5206810105928993`*^9}, {3.5206811907302027`*^9, 
   3.5206812638853865`*^9}, {3.5206827719076405`*^9, 
   3.5206828882032924`*^9}, {3.5206831990730734`*^9, 3.520683202814287*^9}, {
   3.5206833848386984`*^9, 3.5206833864027877`*^9}, {3.520686005872613*^9, 
   3.5206860284729056`*^9}, {3.520687184375019*^9, 3.520687186253127*^9}, {
   3.5206872407122416`*^9, 3.520687255355079*^9}, {3.5230993767978096`*^9, 
   3.523099380564025*^9}, {3.5230994314129333`*^9, 3.523099461025627*^9}, {
   3.523335858875763*^9, 3.523335871653494*^9}, {3.5233366670089855`*^9, 
   3.523336670547188*^9}, {3.5233370553771987`*^9, 3.5233371077311935`*^9}, {
   3.523340072496768*^9, 3.523340090000769*^9}, {3.5233401361004057`*^9, 
   3.523340153498401*^9}, {3.5233402165800095`*^9, 3.5233402367581635`*^9}, {
   3.5233506890550003`*^9, 3.52335069114112*^9}, 3.523884505614106*^9, 
   3.523941324605014*^9, {3.523965669883484*^9, 3.523965687051466*^9}, {
   3.5239657272787666`*^9, 3.5239657776936502`*^9}, {3.523965809846489*^9, 
   3.5239658410702753`*^9}, {3.5240443011432447`*^9, 3.524044301644273*^9}, {
   3.5242856173167877`*^9, 3.5242856178228164`*^9}, {3.524288033882007*^9, 
   3.524288099340751*^9}, {3.5242891838147793`*^9, 3.524289241726092*^9}, {
   3.5243995827537384`*^9, 3.5243995852538815`*^9}, {3.525796852726501*^9, 
   3.525796915067669*^9}, {3.525859477716321*^9, 3.525859491409354*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Error message control", "Subsection",
 CellChangeTimes->{{3.525798209171753*^9, 3.525798212453177*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Off", "[", 
   RowBox[{"ClebschGordan", "::", "phy"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Off", "[", 
   RowBox[{"ClebschGordan", "::", "tri"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Off", "[", 
   RowBox[{"SixJSymbol", "::", "tri"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.5215251320343714`*^9, 3.5215251421219482`*^9}, 
   3.522641609059577*^9, {3.5233450711146727`*^9, 3.5233450778160563`*^9}, {
   3.523345140028614*^9, 3.523345155230484*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Hamiltonians", "Section",
 CellChangeTimes->{{3.525798220513447*^9, 3.525798222514535*^9}}],

Cell[CellGroupData[{

Cell["\<\
We introduce a number of abbreviations to make the notation more compact and \
closer to the physics notation.\
\>", "Subsection",
 CellChangeTimes->{{3.525799529596395*^9, 3.5257995317882*^9}, {
  3.5258609845206823`*^9, 3.525861048718967*^9}, {3.527088581416173*^9, 
  3.527088581566135*^9}},
 FontColor->GrayLevel[0]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"KP", "[", 
    RowBox[{"A_", ",", "B_"}], "]"}], ":=", " ", 
   RowBox[{"KroneckerProduct", "[", 
    RowBox[{"A", ",", "B"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"OpDotProd", "[", 
    RowBox[{"VA_", ",", "VB_"}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"KP", "[", 
     RowBox[{
      RowBox[{"VA", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"VB", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "]"}], " ", "+", " ", 
    RowBox[{"KP", "[", 
     RowBox[{
      RowBox[{"VA", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", 
      RowBox[{"VB", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], "]"}], " ", "+", " ", 
    RowBox[{"KP", "[", 
     RowBox[{
      RowBox[{"VA", "[", 
       RowBox[{"[", "3", "]"}], "]"}], ",", 
      RowBox[{"VB", "[", 
       RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}]}], " ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P12Vec", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"PauliMatrix", "[", "i", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "3"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P32Vec", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"P32x", ",", "P32y", ",", "P32z"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P52Vec", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"P52x", ",", "P52y", ",", "P52z"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"J12Vec", " ", "=", " ", 
   RowBox[{"P12Vec", "/", "2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"J32Vec", " ", "=", " ", 
   RowBox[{"P32Vec", "/", "2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"J52Vec", " ", "=", " ", 
   RowBox[{"P52Vec", "/", "2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"I87Vec", " ", "=", " ", 
   RowBox[{"P32Vec", "/", "2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"I85Vec", " ", "=", " ", 
   RowBox[{"P52Vec", "/", "2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"IdM", "[", "d_", "]"}], ":=", 
   RowBox[{"IdentityMatrix", "[", "d", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"IdJ12", " ", "=", " ", 
   RowBox[{"IdM", "[", "2", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"IdJ32", " ", "=", " ", 
   RowBox[{"IdM", "[", "4", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"IdI87", " ", "=", " ", 
   RowBox[{"IdM", "[", "4", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"IdI85", " ", "=", " ", 
   RowBox[{"IdM", "[", "6", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"I87", " ", "=", " ", 
   RowBox[{"3", "/", "2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"I85", " ", "=", " ", 
   RowBox[{"5", "/", "2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"J12", " ", "=", " ", 
   RowBox[{"1", "/", "2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"J32", " ", "=", " ", 
   RowBox[{"3", "/", "2"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.525798447679221*^9, 3.525798531933402*^9}, {
   3.525798562204729*^9, 3.525798613559175*^9}, {3.525798644139243*^9, 
   3.525798656799967*^9}, {3.525798700294694*^9, 3.525798803821251*^9}, {
   3.5258007395156612`*^9, 3.5258007774512444`*^9}, {3.5258413250687513`*^9, 
   3.525841342490788*^9}, {3.525841375836101*^9, 3.525841384082087*^9}, {
   3.525841494033617*^9, 3.5258415112300577`*^9}, {3.525841545300156*^9, 
   3.525841548526266*^9}, {3.525841581784569*^9, 3.525841607808531*^9}, {
   3.525841670191513*^9, 3.5258417271796703`*^9}, {3.525841767564652*^9, 
   3.5258418101235027`*^9}, {3.525842563849657*^9, 3.5258425930387*^9}, 
   3.5258523739113626`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Hyperfine + Zeeman Hamiltonians ", "Subsection",
 CellChangeTimes->{{3.525799529596395*^9, 3.5257995317882*^9}, {
   3.525852406506372*^9, 3.5258524225743523`*^9}, 3.5270854774813423`*^9},
 FontColor->GrayLevel[0]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Hhypzeesj1287", "[", "B_", "]"}], ":=", 
    RowBox[{
     RowBox[{"As12", " ", 
      RowBox[{"OpDotProd", "[", 
       RowBox[{"J12Vec", ",", "I87Vec"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"gJ", "[", 
       RowBox[{
        RowBox[{"1", "/", "2"}], ",", 
        RowBox[{"1", "/", "2"}], ",", "0"}], "]"}], " ", "\[Mu]Bohr", 
      RowBox[{"(", 
       RowBox[{"B", " ", 
        RowBox[{"KP", "[", 
         RowBox[{
          RowBox[{"J12Vec", "[", 
           RowBox[{"[", "3", "]"}], "]"}], ",", "IdI87"}], "]"}]}], ")"}]}], 
     "-", 
     RowBox[{"gI", " ", "\[Mu]Bohr", 
      RowBox[{"(", 
       RowBox[{"B", " ", 
        RowBox[{"KP", "[", 
         RowBox[{"IdJ12", ",", 
          RowBox[{"I87Vec", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}], ")"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Hhypzeepj1287", "[", "B_", "]"}], ":=", 
    RowBox[{
     RowBox[{"Apj12", 
      RowBox[{"(", 
       RowBox[{"OpDotProd", "[", 
        RowBox[{"J12Vec", ",", "I87Vec"}], "]"}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"gJ", "[", 
       RowBox[{
        RowBox[{"1", "/", "2"}], ",", 
        RowBox[{"1", "/", "2"}], ",", "1"}], "]"}], " ", "\[Mu]Bohr", " ", 
      RowBox[{"(", 
       RowBox[{"B", " ", 
        RowBox[{"KP", "[", 
         RowBox[{
          RowBox[{"J12Vec", "[", 
           RowBox[{"[", "3", "]"}], "]"}], ",", "IdI87"}], "]"}]}], ")"}]}], 
     "-", 
     RowBox[{"gI", " ", "\[Mu]Bohr", 
      RowBox[{"(", 
       RowBox[{"B", " ", 
        RowBox[{"KP", "[", 
         RowBox[{"IdJ12", ",", 
          RowBox[{"I87Vec", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}], ")"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Hhypzeepj3287", "[", "B_", "]"}], ":=", 
    RowBox[{
     RowBox[{"Apj32", " ", 
      RowBox[{"(", 
       RowBox[{"OpDotProd", "[", 
        RowBox[{"J32Vec", ",", "I87Vec"}], "]"}], ")"}]}], " ", "+", 
     RowBox[{"Bpj32", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"3", "/", "2"}], 
          RowBox[{"OpDotProd", "[", 
           RowBox[{"J32Vec", ",", "I87Vec"}], "]"}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{
           RowBox[{"OpDotProd", "[", 
            RowBox[{"J32Vec", ",", "I87Vec"}], "]"}], ".", 
           RowBox[{"OpDotProd", "[", 
            RowBox[{"J32Vec", ",", "I87Vec"}], "]"}]}]}], " ", "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"I87", 
            RowBox[{"(", 
             RowBox[{"I87", "+", "1"}], ")"}], "J32", 
            RowBox[{"(", 
             RowBox[{"J32", "+", "1"}], ")"}]}], ")"}], 
          RowBox[{"KP", "[", 
           RowBox[{"IdJ32", ",", "IdI87"}], "]"}]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", " ", "I87", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "I87"}], "-", "1"}], ")"}], "J32", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "J32"}], "-", "1"}], ")"}]}], ")"}]}]}], "-", 
     RowBox[{
      RowBox[{"gJ", "[", 
       RowBox[{
        RowBox[{"3", "/", "2"}], ",", 
        RowBox[{"1", "/", "2"}], ",", "1"}], "]"}], " ", "\[Mu]Bohr", " ", 
      RowBox[{"(", 
       RowBox[{"B", " ", 
        RowBox[{"KP", "[", 
         RowBox[{
          RowBox[{"J32Vec", "[", 
           RowBox[{"[", "3", "]"}], "]"}], ",", "IdI87"}], "]"}]}], ")"}]}], 
     "-", 
     RowBox[{"gI", " ", "\[Mu]Bohr", 
      RowBox[{"(", 
       RowBox[{"B", " ", 
        RowBox[{"KP", "[", 
         RowBox[{"IdJ32", ",", 
          RowBox[{"I87Vec", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}], ")"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Hhypzeesj1285", "[", "B_", "]"}], ":=", 
    RowBox[{
     RowBox[{"As1285", " ", 
      RowBox[{"OpDotProd", "[", 
       RowBox[{"J12Vec", ",", "I85Vec"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"gJ", "[", 
       RowBox[{
        RowBox[{"1", "/", "2"}], ",", 
        RowBox[{"1", "/", "2"}], ",", "0"}], "]"}], " ", "\[Mu]Bohr", 
      RowBox[{"(", 
       RowBox[{"B", " ", 
        RowBox[{"KP", "[", 
         RowBox[{
          RowBox[{"J12Vec", "[", 
           RowBox[{"[", "3", "]"}], "]"}], ",", "IdI85"}], "]"}]}], ")"}]}], 
     "-", 
     RowBox[{"gI85", " ", "\[Mu]Bohr", 
      RowBox[{"(", 
       RowBox[{"B", " ", 
        RowBox[{"KP", "[", 
         RowBox[{"IdJ12", ",", 
          RowBox[{"I85Vec", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}], ")"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Hhypzeepj1285", "[", "B_", "]"}], ":=", 
    RowBox[{
     RowBox[{"Apj1285", 
      RowBox[{"(", 
       RowBox[{"OpDotProd", "[", 
        RowBox[{"J12Vec", ",", "I85Vec"}], "]"}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"gJ", "[", 
       RowBox[{
        RowBox[{"1", "/", "2"}], ",", 
        RowBox[{"1", "/", "2"}], ",", "1"}], "]"}], " ", "\[Mu]Bohr", " ", 
      RowBox[{"(", 
       RowBox[{"B", " ", 
        RowBox[{"KP", "[", 
         RowBox[{
          RowBox[{"J12Vec", "[", 
           RowBox[{"[", "3", "]"}], "]"}], ",", "IdI85"}], "]"}]}], ")"}]}], 
     "-", 
     RowBox[{"gI85", " ", "\[Mu]Bohr", 
      RowBox[{"(", 
       RowBox[{"B", " ", 
        RowBox[{"KP", "[", 
         RowBox[{"IdJ12", ",", 
          RowBox[{"I85Vec", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}], ")"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Hhypzeepj3285", "[", "B_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Apj3285", " ", 
     RowBox[{"(", 
      RowBox[{"OpDotProd", "[", 
       RowBox[{"J32Vec", ",", "I85Vec"}], "]"}], ")"}]}], " ", "+", 
    RowBox[{"Bpj3285", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"3", "/", "2"}], 
         RowBox[{"OpDotProd", "[", 
          RowBox[{"J32Vec", ",", "I85Vec"}], "]"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{
          RowBox[{"OpDotProd", "[", 
           RowBox[{"J32Vec", ",", "I85Vec"}], "]"}], ".", 
          RowBox[{"OpDotProd", "[", 
           RowBox[{"J32Vec", ",", "I85Vec"}], "]"}]}]}], " ", "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"I85", 
           RowBox[{"(", 
            RowBox[{"I85", "+", "1"}], ")"}], "J32", 
           RowBox[{"(", 
            RowBox[{"J32", "+", "1"}], ")"}]}], ")"}], 
         RowBox[{"KP", "[", 
          RowBox[{"IdJ32", ",", "IdI85"}], "]"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", "I85", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "I85"}], "-", "1"}], ")"}], "J32", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "J32"}], "-", "1"}], ")"}]}], ")"}]}]}], "-", " ", 
    RowBox[{
     RowBox[{"gJ", "[", 
      RowBox[{
       RowBox[{"3", "/", "2"}], ",", 
       RowBox[{"1", "/", "2"}], ",", "1"}], "]"}], " ", "\[Mu]Bohr", " ", 
     RowBox[{"(", 
      RowBox[{"B", " ", 
       RowBox[{"KP", "[", 
        RowBox[{
         RowBox[{"J32Vec", "[", 
          RowBox[{"[", "3", "]"}], "]"}], ",", "IdI85"}], "]"}]}], ")"}]}], 
    "-", 
    RowBox[{"gI85", " ", "\[Mu]Bohr", 
     RowBox[{"(", 
      RowBox[{"B", " ", 
       RowBox[{"KP", "[", 
        RowBox[{"IdJ32", ",", 
         RowBox[{"I85Vec", "[", 
          RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}], ")"}]}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.5206829785704613`*^9, 3.5206830176176944`*^9}, {
   3.5206834746518354`*^9, 3.5206835654450283`*^9}, {3.5206860379354467`*^9, 
   3.5206860488080683`*^9}, {3.5243054892213955`*^9, 
   3.5243054922675695`*^9}, {3.5257985463569202`*^9, 3.525798588417224*^9}, {
   3.52579862486053*^9, 3.525798695665707*^9}, {3.5257987659532137`*^9, 
   3.525798766919908*^9}, {3.525798818586413*^9, 3.525798854009734*^9}, {
   3.5257989136346493`*^9, 3.525798984396405*^9}, {3.525799043545779*^9, 
   3.5257991825843143`*^9}, {3.5257992166951523`*^9, 3.525799290880217*^9}, {
   3.525799368144457*^9, 3.525799368256246*^9}, {3.5257995035954437`*^9, 
   3.5257995563148403`*^9}, 3.525799711734578*^9, 3.5257998755961514`*^9, {
   3.525800784570964*^9, 3.525801123702462*^9}, {3.525801166118023*^9, 
   3.52580124230422*^9}, {3.525841261450099*^9, 3.525841305065464*^9}, {
   3.525841396440509*^9, 3.525841416331218*^9}, {3.525841458384316*^9, 
   3.525841461134021*^9}, {3.5258416242565002`*^9, 3.5258416428509893`*^9}, {
   3.525841819668139*^9, 3.5258419615704327`*^9}, {3.5258420829154*^9, 
   3.525842111405095*^9}, {3.525842236530511*^9, 3.525842252290636*^9}, {
   3.5258424280148687`*^9, 3.525842440229652*^9}, {3.525842634308313*^9, 
   3.525842746767642*^9}, {3.525842782257289*^9, 3.525842782383218*^9}, {
   3.525846517722005*^9, 3.525846518067946*^9}, {3.525846727489114*^9, 
   3.525846730407913*^9}, {3.52584752916133*^9, 3.525847567229445*^9}, {
   3.5270886031204777`*^9, 3.5270886063028*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["energy eigenstates", "Section"]], "Section",
 CellChangeTimes->{{3.525801372603917*^9, 3.5258013749964046`*^9}, {
   3.5258014824576273`*^9, 3.5258015871957407`*^9}, {3.5258018196476183`*^9, 
   3.52580191105191*^9}, 3.525840331562634*^9, {3.525852231470566*^9, 
   3.525852246260724*^9}, {3.525857188875498*^9, 3.525857194704982*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"s12levels87", "[", 
    RowBox[{"B_", ",", "T_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "cg", ",", "hmf", ",", "eig", ",", "f", ",", "t", ",", "g", ",", "tt", 
       ",", "norm"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"hmf", " ", "=", " ", 
       RowBox[{"Hhypzeesj1287", "[", "B", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"eig", "=", 
       RowBox[{"Eigenvectors", "[", "hmf", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"t", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"eig", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"eig", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "\[Conjugate]"}], ".", "hmf", 
            ".", 
            RowBox[{"eig", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "eig", "]"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"{", 
         RowBox[{"level_", ",", "energy_"}], "}"}], "]"}], ":=", 
       RowBox[{"{", 
        RowBox[{"level", ",", "energy", ",", " ", 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", "h"}], " ", "energy", " ", "*", 
           RowBox[{
            RowBox[{"10", "^", "6"}], "/", 
            RowBox[{"(", 
             RowBox[{"k", " ", "T"}], ")"}]}]}], "]"}]}], "}"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"tt", "=", 
       RowBox[{"Map", "[", 
        RowBox[{"f", ",", "t"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"norm", "=", 
       RowBox[{"Evaluate", "[", 
        RowBox[{"Total", "[", 
         RowBox[{"tt", "[", 
          RowBox[{"[", 
           RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"g", "[", 
        RowBox[{"{", 
         RowBox[{"level_", ",", "energy_", ",", "stat_"}], "}"}], "]"}], ":=", 
       RowBox[{"{", 
        RowBox[{"level", ",", "energy", ",", 
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"-", "h"}], " ", "energyD2", " ", "*", 
               RowBox[{
                RowBox[{"10", "^", "6"}], "/", 
                RowBox[{"(", 
                 RowBox[{"k", " ", "T"}], ")"}]}]}], "]"}], "+", 
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"-", "h"}], " ", "energyD1", "*", 
               RowBox[{
                RowBox[{"10", "^", "6"}], "/", 
                RowBox[{"(", 
                 RowBox[{"k", " ", "T"}], ")"}]}]}], "]"}]}], ")"}]}], 
          RowBox[{"stat", "/", "norm"}]}]}], "}"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Map", "[", 
       RowBox[{"g", ",", "tt"}], "]"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p12levels87", "[", 
    RowBox[{"B_", ",", "T_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "cg", ",", "hmf", ",", "eig", ",", "f", ",", "t", ",", "g", ",", "tt", 
       ",", "norm"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"hmf", "=", 
       RowBox[{"Hhypzeepj1287", "[", "B", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"eig", "=", 
       RowBox[{"Eigenvectors", "[", "hmf", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"t", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"eig", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"eig", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "\[Conjugate]"}], ".", "hmf", 
            ".", 
            RowBox[{"eig", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "eig", "]"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"{", 
         RowBox[{"level_", ",", "energy_"}], "}"}], "]"}], ":=", 
       RowBox[{"{", 
        RowBox[{"level", ",", "energy", ",", " ", 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", "h"}], " ", "energy", " ", "*", 
           RowBox[{
            RowBox[{"10", "^", "6"}], "/", 
            RowBox[{"(", 
             RowBox[{"k", " ", "T"}], ")"}]}]}], "]"}]}], "}"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"tt", "=", 
       RowBox[{"Map", "[", 
        RowBox[{"f", ",", "t"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"norm", "=", 
       RowBox[{"Evaluate", "[", 
        RowBox[{"Total", "[", 
         RowBox[{"tt", "[", 
          RowBox[{"[", 
           RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"g", "[", 
        RowBox[{"{", 
         RowBox[{"level_", ",", "energy_", ",", "stat_"}], "}"}], "]"}], ":=", 
       RowBox[{"{", 
        RowBox[{"level", ",", "energy", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", "h"}], " ", "energyD1", "*", 
             RowBox[{
              RowBox[{"10", "^", "6"}], "/", 
              RowBox[{"(", 
               RowBox[{"k", " ", "T"}], ")"}]}]}], "]"}], "/", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"-", "h"}], " ", "energyD2", " ", "*", 
               RowBox[{
                RowBox[{"10", "^", "6"}], "/", 
                RowBox[{"(", 
                 RowBox[{"k", " ", "T"}], ")"}]}]}], "]"}], "+", 
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"-", "h"}], " ", "energyD1", "*", 
               RowBox[{
                RowBox[{"10", "^", "6"}], "/", 
                RowBox[{"(", 
                 RowBox[{"k", " ", "T"}], ")"}]}]}], "]"}]}], ")"}]}], 
          RowBox[{"stat", "/", "norm"}]}]}], "}"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Map", "[", 
       RowBox[{"g", ",", "tt"}], "]"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"s12levels85", "[", 
    RowBox[{"B_", ",", "T_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "cg", ",", "hmf", ",", "eig", ",", "f", ",", "t", ",", "g", ",", "tt", 
       ",", "norm"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"hmf", "=", 
       RowBox[{"Hhypzeesj1285", "[", "B", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"eig", "=", 
       RowBox[{"Eigenvectors", "[", "hmf", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"t", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"eig", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"eig", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "\[Conjugate]"}], ".", "hmf", 
            ".", 
            RowBox[{"eig", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "eig", "]"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"{", 
         RowBox[{"level_", ",", "energy_"}], "}"}], "]"}], ":=", 
       RowBox[{"{", 
        RowBox[{"level", ",", "energy", ",", " ", 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", "h"}], " ", "energy", " ", "*", 
           RowBox[{
            RowBox[{"10", "^", "6"}], "/", 
            RowBox[{"(", 
             RowBox[{"k", " ", "T"}], ")"}]}]}], "]"}]}], "}"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"tt", "=", 
       RowBox[{"Map", "[", 
        RowBox[{"f", ",", "t"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"norm", "=", 
       RowBox[{"Evaluate", "[", 
        RowBox[{"Total", "[", 
         RowBox[{"tt", "[", 
          RowBox[{"[", 
           RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"g", "[", 
        RowBox[{"{", 
         RowBox[{"level_", ",", "energy_", ",", "stat_"}], "}"}], "]"}], ":=", 
       RowBox[{"{", 
        RowBox[{"level", ",", "energy", ",", 
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"-", "h"}], " ", "energyD285", " ", "*", 
               RowBox[{
                RowBox[{"10", "^", "6"}], "/", 
                RowBox[{"(", 
                 RowBox[{"k", " ", "T"}], ")"}]}]}], "]"}], "+", 
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"-", "h"}], " ", "energyD185", "*", 
               RowBox[{
                RowBox[{"10", "^", "6"}], "/", 
                RowBox[{"(", 
                 RowBox[{"k", " ", "T"}], ")"}]}]}], "]"}]}], ")"}]}], 
          RowBox[{"stat", "/", "norm"}]}]}], "}"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Map", "[", 
       RowBox[{"g", ",", "tt"}], "]"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p12levels85", "[", 
    RowBox[{"B_", ",", "T_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "cg", ",", "hmf", ",", "eig", ",", "f", ",", "t", ",", "g", ",", "tt", 
       ",", "norm"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"hmf", "=", 
       RowBox[{"Hhypzeepj1285", "[", "B", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"eig", "=", 
       RowBox[{"SetAccuracy", "[", 
        RowBox[{
         RowBox[{"Eigenvectors", "[", "hmf", "]"}], ",", "20"}], "]"}]}], ";",
       "\[IndentingNewLine]", 
      RowBox[{"t", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"eig", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"eig", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "\[Conjugate]"}], ".", "hmf", 
            ".", 
            RowBox[{"eig", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "eig", "]"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"{", 
         RowBox[{"level_", ",", "energy_"}], "}"}], "]"}], ":=", 
       RowBox[{"{", 
        RowBox[{"level", ",", "energy", ",", " ", 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", "h"}], " ", "energy", " ", "*", 
           RowBox[{
            RowBox[{"10", "^", "6"}], "/", 
            RowBox[{"(", 
             RowBox[{"k", " ", "T"}], ")"}]}]}], "]"}]}], "}"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"tt", "=", 
       RowBox[{"Map", "[", 
        RowBox[{"f", ",", "t"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"norm", "=", 
       RowBox[{"Evaluate", "[", 
        RowBox[{"Total", "[", 
         RowBox[{"tt", "[", 
          RowBox[{"[", 
           RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"g", "[", 
        RowBox[{"{", 
         RowBox[{"level_", ",", "energy_", ",", "stat_"}], "}"}], "]"}], ":=", 
       RowBox[{"{", 
        RowBox[{"level", ",", "energy", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", "h"}], " ", "energyD185", "*", 
             RowBox[{
              RowBox[{"10", "^", "6"}], "/", 
              RowBox[{"(", 
               RowBox[{"k", " ", "T"}], ")"}]}]}], "]"}], "/", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"-", "h"}], " ", "energyD285", " ", "*", 
               RowBox[{
                RowBox[{"10", "^", "6"}], "/", 
                RowBox[{"(", 
                 RowBox[{"k", " ", "T"}], ")"}]}]}], "]"}], "+", 
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"-", "h"}], " ", "energyD185", "*", 
               RowBox[{
                RowBox[{"10", "^", "6"}], "/", 
                RowBox[{"(", 
                 RowBox[{"k", " ", "T"}], ")"}]}]}], "]"}]}], ")"}]}], 
          RowBox[{"stat", "/", "norm"}]}]}], "}"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Map", "[", 
       RowBox[{"g", ",", "tt"}], "]"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p32levels87", "[", 
    RowBox[{"B_", ",", "T_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "cg", ",", "hmf", ",", "eig", ",", "f", ",", "t", ",", "g", ",", "tt", 
       ",", "norm"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"hmf", "=", 
       RowBox[{"Hhypzeepj3287", "[", "B", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"eig", "=", 
       RowBox[{"Eigenvectors", "[", "hmf", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"t", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"eig", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"eig", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "\[Conjugate]"}], ".", "hmf", 
            ".", 
            RowBox[{"eig", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "eig", "]"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"{", 
         RowBox[{"level_", ",", "energy_"}], "}"}], "]"}], ":=", 
       RowBox[{"{", 
        RowBox[{"level", ",", "energy", ",", " ", 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", "h"}], " ", "energy", " ", "*", 
           RowBox[{
            RowBox[{"10", "^", "6"}], "/", 
            RowBox[{"(", 
             RowBox[{"k", " ", "T"}], ")"}]}]}], "]"}]}], "}"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"tt", "=", 
       RowBox[{"Map", "[", 
        RowBox[{"f", ",", "t"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"norm", "=", 
       RowBox[{"Evaluate", "[", 
        RowBox[{"Total", "[", 
         RowBox[{"tt", "[", 
          RowBox[{"[", 
           RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"g", "[", 
        RowBox[{"{", 
         RowBox[{"level_", ",", "energy_", ",", "stat_"}], "}"}], "]"}], ":=", 
       RowBox[{"{", 
        RowBox[{"level", ",", "energy", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", "h"}], " ", "energyD2", "*", 
             RowBox[{
              RowBox[{"10", "^", "6"}], "/", 
              RowBox[{"(", 
               RowBox[{"k", " ", "T"}], ")"}]}]}], "]"}], "/", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"-", "h"}], " ", "energyD2", " ", "*", 
               RowBox[{
                RowBox[{"10", "^", "6"}], "/", 
                RowBox[{"(", 
                 RowBox[{"k", " ", "T"}], ")"}]}]}], "]"}], "+", 
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"-", "h"}], " ", "energyD1", "*", 
               RowBox[{
                RowBox[{"10", "^", "6"}], "/", 
                RowBox[{"(", 
                 RowBox[{"k", " ", "T"}], ")"}]}]}], "]"}]}], ")"}]}], 
          RowBox[{"stat", "/", "norm"}]}]}], "}"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Map", "[", 
       RowBox[{"g", ",", "tt"}], "]"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p32levels85", "[", 
   RowBox[{"B_", ",", "T_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "cg", ",", "hmf", ",", "eig", ",", "f", ",", "t", ",", "g", ",", "tt", 
      ",", "norm"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"hmf", "=", 
      RowBox[{"Hhypzeepj3285", "[", "B", "]"}]}], ";", "\[IndentingNewLine]", 
     
     RowBox[{"eig", "=", 
      RowBox[{"SetAccuracy", "[", 
       RowBox[{
        RowBox[{"Eigenvectors", "[", "hmf", "]"}], ",", "20"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"t", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"eig", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", 
          RowBox[{"SetAccuracy", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"eig", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "\[Conjugate]"}], ".", "hmf", 
             ".", 
             RowBox[{"eig", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], ",", "20"}], "]"}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "eig", "]"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{"{", 
        RowBox[{"level_", ",", "energy_"}], "}"}], "]"}], ":=", 
      RowBox[{"{", 
       RowBox[{"level", ",", "energy", ",", " ", 
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"-", "h"}], " ", "energy", " ", "*", 
          RowBox[{
           RowBox[{"10", "^", "6"}], "/", 
           RowBox[{"(", 
            RowBox[{"k", " ", "T"}], ")"}]}]}], "]"}]}], "}"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"tt", "=", 
      RowBox[{"Map", "[", 
       RowBox[{"f", ",", "t"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"norm", "=", 
      RowBox[{"Evaluate", "[", 
       RowBox[{"Total", "[", 
        RowBox[{"tt", "[", 
         RowBox[{"[", 
          RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"g", "[", 
       RowBox[{"{", 
        RowBox[{"level_", ",", "energy_", ",", "stat_"}], "}"}], "]"}], ":=", 
      
      RowBox[{"{", 
       RowBox[{"level", ",", "energy", ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "h"}], " ", "energyD285", "*", 
            RowBox[{
             RowBox[{"10", "^", "6"}], "/", 
             RowBox[{"(", 
              RowBox[{"k", " ", "T"}], ")"}]}]}], "]"}], "/", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"Exp", "[", 
             RowBox[{
              RowBox[{"-", "h"}], " ", "energyD285", " ", "*", 
              RowBox[{
               RowBox[{"10", "^", "6"}], "/", 
               RowBox[{"(", 
                RowBox[{"k", " ", "T"}], ")"}]}]}], "]"}], "+", 
            RowBox[{"Exp", "[", 
             RowBox[{
              RowBox[{"-", "h"}], " ", "energyD185", "*", 
              RowBox[{
               RowBox[{"10", "^", "6"}], "/", 
               RowBox[{"(", 
                RowBox[{"k", " ", "T"}], ")"}]}]}], "]"}]}], ")"}]}], 
         RowBox[{"stat", "/", "norm"}]}]}], "}"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Map", "[", 
      RowBox[{"g", ",", "tt"}], "]"}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.525857532896453*^9, 3.525857592153204*^9}, {
  3.525857674194601*^9, 3.5258577675574007`*^9}, {3.527088608069158*^9, 
  3.527088610960164*^9}, {3.5270907225452347`*^9, 3.527090746963751*^9}, {
  3.5273073022758904`*^9, 3.527307311072604*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["dipole moments", "Section",
 CellChangeTimes->{{3.525801372603917*^9, 3.5258013749964046`*^9}, {
   3.5258014824576273`*^9, 3.5258015871957407`*^9}, {3.5258018196476183`*^9, 
   3.52580191105191*^9}, 3.525840331562634*^9}],

Cell["\<\
computed in the J, I basis.   Note that Index order is J then I, e.g. for 87 \
Rb ground state, the states are all J = 1/2, I = 3/2, with (mJ, mI) pairs   { \
(-1/2, -3/2), (-1/2, -1/2), ... , (+1/2, +3/2) }\
\>", "Subsection",
 CellChangeTimes->{{3.525801372603917*^9, 3.5258013749964046`*^9}, {
   3.5258014824576273`*^9, 3.5258015871957407`*^9}, {3.5258018196476183`*^9, 
   3.52580191105191*^9}, 3.525840331562634*^9, {3.525860012700036*^9, 
   3.525860027376054*^9}, 3.525861079790674*^9, {3.5258612785058804`*^9, 
   3.525861302793338*^9}}],

Cell[CellGroupData[{

Cell["\<\
function to compute dipole matrix elements for J-J' transitions. From Steck \
equation 35 (which is written for F, but applies for any angular momentum, \
including J).  Note that the matrix element is <J,mJ | er | J',mJ' > <I, mI | \
I', mI' >, so that: 1) if mI is not equal to mI', the matrix element is zero. \
 2) J' is the *lower* state.  This agrees with Steck's notation, but not with \
the usual spectroscopic convention, in which a prime indicates an excited \
state.\
\>", "Subsection",
 CellChangeTimes->{{3.525801372603917*^9, 3.5258013749964046`*^9}, {
   3.5258014824576273`*^9, 3.5258015871957407`*^9}, {3.5258018196476183`*^9, 
   3.52580191105191*^9}, 3.525840331562634*^9, {3.525852231470566*^9, 
   3.525852246260724*^9}, {3.5258525968048267`*^9, 3.525852598723963*^9}, {
   3.52585348671726*^9, 3.525853499349289*^9}, {3.525853555300078*^9, 
   3.525853578131392*^9}, 3.525853912556097*^9, {3.525854426264763*^9, 
   3.525854485524611*^9}, 3.525855261308743*^9, {3.525855303327215*^9, 
   3.5258553645831614`*^9}, {3.5258554304379883`*^9, 3.525855451308798*^9}, {
   3.525855809294827*^9, 3.525855874433679*^9}, {3.525856555161978*^9, 
   3.525856601153288*^9}, {3.525860035674399*^9, 3.525860054336903*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"JJpIIpDipole", "[", 
    RowBox[{
    "\[Mu]_", ",", "J_", ",", "mJ_", ",", "q_", ",", "Jp_", ",", "mJp_", ",", 
     "mI_", ",", "mIp_"}], "]"}], ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "temp", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"mJp", "+", "q"}], " ", "\[NotEqual]", " ", "mJ"}], ",", 
        RowBox[{"Return", "[", "0", "]"}], ",", "Null", ",", "Null"}], "]"}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"mIp", "\[NotEqual]", " ", "mI"}], ",", 
        RowBox[{"Return", "[", "0", "]"}], ",", "Null", ",", "Null"}], "]"}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"temp", " ", "=", " ", 
       RowBox[{"\[Mu]", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"Jp", "-", "1", "+", "mJ"}], ")"}]}], 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"2", " ", "J"}], " ", "+", "1"}], "]"}], " ", 
        RowBox[{"ThreeJSymbol", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"Jp", ",", "mJp"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "q"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"J", ",", 
            RowBox[{"-", "mJ"}]}], "}"}]}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Return", "[", "temp", "]"}], ";"}]}], "\[IndentingNewLine]", 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.525801922119177*^9, 3.5258020157460213`*^9}, {
   3.525802146622128*^9, 3.525802235900351*^9}, {3.5258529022024393`*^9, 
   3.525853035366325*^9}, {3.525853141964547*^9, 3.525853476143386*^9}, {
   3.5258536961993227`*^9, 3.525853754408293*^9}, {3.5258538589820127`*^9, 
   3.52585386274115*^9}, {3.5258538995668993`*^9, 3.525853964658437*^9}, {
   3.5258540299674892`*^9, 3.525854141357239*^9}, {3.525854526037991*^9, 
   3.5258546605563707`*^9}, {3.525854830363378*^9, 3.525854835875412*^9}, 
   3.525855251994286*^9, 3.525855294646152*^9, {3.525855485466281*^9, 
   3.525855546532311*^9}, {3.5258557973735313`*^9, 3.525855801962104*^9}, {
   3.525856069990654*^9, 3.525856141122685*^9}, 3.525856894490368*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Dipole operators for various transitions as a matrix in the J,I representation\
\>", "Subsection",
 CellChangeTimes->{{3.525801372603917*^9, 3.5258013749964046`*^9}, {
   3.5258014824576273`*^9, 3.5258015871957407`*^9}, {3.5258018196476183`*^9, 
   3.52580191105191*^9}, 3.525840331562634*^9, {3.525852231470566*^9, 
   3.525852246260724*^9}, {3.525852607235326*^9, 3.525852623067878*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"D1dipole\[Sigma]plus87", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"JJpIIpDipole", "[", 
      RowBox[{"\[Mu]D1", ",", 
       RowBox[{"1", "/", "2"}], ",", "mJ", ",", 
       RowBox[{"+", "1"}], ",", 
       RowBox[{"1", "/", "2"}], ",", "mJp", ",", "mI", ",", "mIp"}], " ", 
      "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"mJ", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], ",", 
       RowBox[{"1", "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"mI", ",", 
       RowBox[{
        RowBox[{"-", "3"}], "/", "2"}], ",", 
       RowBox[{"3", "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"mJp", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], ",", 
       RowBox[{"1", "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"mIp", ",", 
       RowBox[{
        RowBox[{"-", "3"}], "/", "2"}], ",", 
       RowBox[{"3", "/", "2"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"D1dipole\[Sigma]plus87", "=", 
    RowBox[{"Flatten", "[", 
     RowBox[{"D1dipole\[Sigma]plus87", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "4"}], "}"}]}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D1dipole\[Sigma]minus87", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"JJpIIpDipole", "[", 
      RowBox[{"\[Mu]D1", ",", 
       RowBox[{"1", "/", "2"}], ",", "mJ", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"1", "/", "2"}], ",", "mJp", ",", "mI", ",", "mIp"}], " ", 
      "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"mJ", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], ",", 
       RowBox[{"1", "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"mI", ",", 
       RowBox[{
        RowBox[{"-", "3"}], "/", "2"}], ",", 
       RowBox[{"3", "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"mJp", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], ",", 
       RowBox[{"1", "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"mIp", ",", 
       RowBox[{
        RowBox[{"-", "3"}], "/", "2"}], ",", 
       RowBox[{"3", "/", "2"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"D1dipole\[Sigma]minus87", "=", 
    RowBox[{"Flatten", "[", 
     RowBox[{"D1dipole\[Sigma]minus87", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "4"}], "}"}]}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D1dipole\[Sigma]plus85", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"JJpIIpDipole", "[", 
      RowBox[{"\[Mu]D1", ",", 
       RowBox[{"1", "/", "2"}], ",", "mJ", ",", 
       RowBox[{"+", "1"}], ",", 
       RowBox[{"1", "/", "2"}], ",", "mJp", ",", "mI", ",", "mIp"}], " ", 
      "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"mJ", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], ",", 
       RowBox[{"1", "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"mI", ",", 
       RowBox[{
        RowBox[{"-", "5"}], "/", "2"}], ",", 
       RowBox[{"5", "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"mJp", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], ",", 
       RowBox[{"1", "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"mIp", ",", 
       RowBox[{
        RowBox[{"-", "5"}], "/", "2"}], ",", 
       RowBox[{"5", "/", "2"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"D1dipole\[Sigma]plus85", "=", 
    RowBox[{"Flatten", "[", 
     RowBox[{"D1dipole\[Sigma]plus85", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "4"}], "}"}]}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D1dipole\[Sigma]minus85", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"JJpIIpDipole", "[", 
      RowBox[{"\[Mu]D1", ",", 
       RowBox[{"1", "/", "2"}], ",", "mJ", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"1", "/", "2"}], ",", "mJp", ",", "mI", ",", "mIp"}], " ", 
      "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"mJ", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], ",", 
       RowBox[{"1", "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"mI", ",", 
       RowBox[{
        RowBox[{"-", "5"}], "/", "2"}], ",", 
       RowBox[{"5", "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"mJp", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], ",", 
       RowBox[{"1", "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"mIp", ",", 
       RowBox[{
        RowBox[{"-", "5"}], "/", "2"}], ",", 
       RowBox[{"5", "/", "2"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D1dipole\[Sigma]minus85", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"D1dipole\[Sigma]minus85", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4"}], "}"}]}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.525852498317807*^9, 3.525852500440707*^9}, {
   3.525852629349949*^9, 3.5258526295018597`*^9}, {3.525852697368657*^9, 
   3.525852788370574*^9}, {3.525852887744255*^9, 3.5258528958159523`*^9}, 
   3.525852971342247*^9, {3.525853060461936*^9, 3.5258531155942802`*^9}, {
   3.525853147402375*^9, 3.525853156497122*^9}, {3.525853607630308*^9, 
   3.525853654532992*^9}, {3.525854187073092*^9, 3.525854206321272*^9}, {
   3.525854239758813*^9, 3.525854336238922*^9}, {3.525854367850996*^9, 
   3.525854404820285*^9}, {3.525854687300892*^9, 3.525854716632291*^9}, {
   3.525855946134841*^9, 3.5258559806836977`*^9}, {3.5258561461810837`*^9, 
   3.52585620328673*^9}, {3.525856312269312*^9, 3.5258563683241568`*^9}, {
   3.525856651478664*^9, 3.5258567701879168`*^9}, {3.5258568100863457`*^9, 
   3.525856815530179*^9}, {3.525856850336314*^9, 3.5258568746810102`*^9}, {
   3.5258569190438538`*^9, 3.525857082050973*^9}, {3.52708555574763*^9, 
   3.527085556603488*^9}, {3.527088613366932*^9, 3.5270886202079163`*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Transisions", "Section",
 CellChangeTimes->{{3.525857880858028*^9, 3.5258578823515882`*^9}}],

Cell[CellGroupData[{

Cell["\<\
computed in the J,I representation.  note:  the f[x_] := f[x] = ...  \
definition makes it store any computations already performed\
\>", "Subsection",
 CellChangeTimes->{{3.5258578885353727`*^9, 3.525857919950403*^9}, {
  3.527084534137527*^9, 3.527084569416479*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"D1transitions87", "[", 
    RowBox[{"B_", ",", "T_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"D1transitions87", "[", 
     RowBox[{"B", ",", "T"}], "]"}], "=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"transen", ",", "t", ",", "f"}], "}"}], ",", 
      RowBox[{
       RowBox[{"transen", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"energyD1", "-", 
             RowBox[{
              RowBox[{
               RowBox[{"s12levels87", "[", 
                RowBox[{"B", ",", "T"}], "]"}], "[", 
               RowBox[{"[", "j", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], "+", 
             RowBox[{
              RowBox[{
               RowBox[{"p12levels87", "[", 
                RowBox[{"B", ",", "T"}], "]"}], "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"p12levels87", "[", 
                RowBox[{"B", ",", "T"}], "]"}], "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ".", "D1dipole\[Sigma]plus87", 
             ".", 
             RowBox[{
              RowBox[{
               RowBox[{"s12levels87", "[", 
                RowBox[{"B", ",", "T"}], "]"}], "[", 
               RowBox[{"[", "j", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"p12levels87", "[", 
                RowBox[{"B", ",", "T"}], "]"}], "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ".", "D1dipole\[Sigma]minus87", 
             ".", 
             RowBox[{
              RowBox[{
               RowBox[{"s12levels87", "[", 
                RowBox[{"B", ",", "T"}], "]"}], "[", 
               RowBox[{"[", "j", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"s12levels87", "[", 
                RowBox[{"B", ",", "T"}], "]"}], "[", 
               RowBox[{"[", "j", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], "-", 
             RowBox[{
              RowBox[{
               RowBox[{"p12levels87", "[", 
                RowBox[{"B", ",", "T"}], "]"}], "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", 
             RowBox[{"p12levels87", "[", 
              RowBox[{"0", ",", "10"}], "]"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", 
            RowBox[{"Length", "[", 
             RowBox[{"s12levels87", "[", 
              RowBox[{"0", ",", "10"}], "]"}], "]"}]}], "}"}]}], "]"}]}], ";", 
       RowBox[{"t", "=", 
        RowBox[{"DeleteCases", "[", 
         RowBox[{
          RowBox[{"Flatten", "[", 
           RowBox[{"transen", ",", "1"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"_", ",", "0.", ",", "0.", ",", "_"}], "}"}]}], 
         "]"}]}]}]}], "]"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D1transitions85", "[", 
   RowBox[{"B_", ",", "T_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"D1transitions85", "[", 
    RowBox[{"B", ",", "T"}], "]"}], "=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"transen", ",", "t", ",", "f"}], "}"}], ",", 
     RowBox[{
      RowBox[{"transen", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"energyD185", "-", 
            RowBox[{
             RowBox[{
              RowBox[{"s12levels85", "[", 
               RowBox[{"B", ",", "T"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "+", 
            RowBox[{
             RowBox[{
              RowBox[{"p12levels85", "[", 
               RowBox[{"B", ",", "T"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"p12levels85", "[", 
               RowBox[{"B", ",", "T"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], ".", "D1dipole\[Sigma]plus85", 
            ".", 
            RowBox[{
             RowBox[{
              RowBox[{"s12levels85", "[", 
               RowBox[{"B", ",", "T"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"p12levels85", "[", 
               RowBox[{"B", ",", "T"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], ".", "D1dipole\[Sigma]minus85", 
            ".", 
            RowBox[{
             RowBox[{
              RowBox[{"s12levels85", "[", 
               RowBox[{"B", ",", "T"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"s12levels85", "[", 
               RowBox[{"B", ",", "T"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "3", "]"}], "]"}], "-", 
            RowBox[{
             RowBox[{
              RowBox[{"p12levels85", "[", 
               RowBox[{"B", ",", "T"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "3", "]"}], "]"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", 
            RowBox[{"p12levels85", "[", 
             RowBox[{"0", ",", "10"}], "]"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", 
           RowBox[{"Length", "[", 
            RowBox[{"s12levels85", "[", 
             RowBox[{"0", ",", "10"}], "]"}], "]"}]}], "}"}]}], "]"}]}], ";", 
      
      RowBox[{"t", "=", 
       RowBox[{"DeleteCases", "[", 
        RowBox[{
         RowBox[{"Flatten", "[", 
          RowBox[{"transen", ",", "1"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"_", ",", "0.", ",", "0.", ",", "_"}], "}"}]}], "]"}]}]}]}],
     "]"}]}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.5258579826988*^9, 3.525858063236539*^9}, {
  3.525858096384614*^9, 3.525858156025379*^9}, {3.5270845141400967`*^9, 
  3.5270845289550962`*^9}, {3.527088621752787*^9, 3.527088634702057*^9}, {
  3.527250736975047*^9, 3.527250765706394*^9}, {3.527307339399468*^9, 
  3.527307342852272*^9}, {3.676788302721301*^9, 3.6767884190433764`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Atomic number densities", "Subsection",
 CellChangeTimes->{{3.525841036583715*^9, 3.525841037455441*^9}, {
  3.5258613285969973`*^9, 3.525861331209667*^9}, {3.527085576694862*^9, 
  3.527085582518219*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"n87", "[", "T_", "]"}], ":=", 
   RowBox[{
    RowBox[{"n87", "[", "T", "]"}], "=", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"T", "<", "312"}], ",", 
          RowBox[{
           RowBox[{"-", "94.04826"}], "-", 
           RowBox[{"1961.258", "/", "T"}], "-", 
           RowBox[{"0.03771687", "T"}], "+", 
           RowBox[{"42.57526", 
            RowBox[{"Log", "[", 
             RowBox[{"10", ",", "T"}], "]"}]}]}], ",", 
          RowBox[{"15.88253", "-", 
           RowBox[{"4529.635", "/", "T"}], "+", 
           RowBox[{"0.00058663", "T"}], "-", 
           RowBox[{"2.99138", 
            RowBox[{"Log", "[", 
             RowBox[{"10", ",", "T"}], "]"}]}]}]}], "]"}], ")"}]}], ")"}], 
     "*", 
     RowBox[{"133.322", " ", "/", 
      RowBox[{"(", 
       RowBox[{"T", "*", "k"}], ")"}]}]}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n85", "[", "T_", "]"}], ":=", 
  RowBox[{
   RowBox[{"n85", "[", "T", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"10", "^", 
      RowBox[{"(", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"T", "<", "312.15"}], ",", 
         RowBox[{"2.881", "+", "4.857", "-", 
          RowBox[{"4215", "/", "T"}]}], ",", 
         RowBox[{"2.881", "+", "4.312", "-", 
          RowBox[{"4040", "/", "T"}]}]}], "]"}], ")"}]}], ")"}], "*", 
    RowBox[{"133.322", " ", "/", 
     RowBox[{"(", 
      RowBox[{"T", "*", "k"}], ")"}]}]}]}]}]}], "Input",
 CellChangeTimes->{{3.520071279158016*^9, 3.5200713002442217`*^9}, {
   3.5204094090747175`*^9, 3.52040941103683*^9}, 3.520511709536784*^9, {
   3.5205698340392933`*^9, 3.5205698399016285`*^9}, {3.520653547210561*^9, 
   3.5206535484846334`*^9}, {3.520687336377713*^9, 3.520687365948405*^9}, {
   3.520687492363635*^9, 3.520687521050276*^9}, {3.520687715135377*^9, 
   3.520687762126065*^9}, {3.5206878151630983`*^9, 3.5206878196613555`*^9}, 
   3.520687871278308*^9, {3.520688032929554*^9, 3.520688134302352*^9}, {
   3.5206882111207457`*^9, 3.5206882342270675`*^9}, {3.5206883474035406`*^9, 
   3.5206883684697456`*^9}, {3.5206884779690084`*^9, 
   3.5206884879295783`*^9}, {3.5270845955498667`*^9, 3.527084609415123*^9}, {
   3.527085600452799*^9, 3.527085601369289*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["lineshape", "Section",
 CellChangeTimes->{{3.525841051478298*^9, 3.525841052576782*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Voigt", "[", 
   RowBox[{"decay_", ",", "det_", ",", "\[Delta]_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox["\[ExponentialE]", 
     FractionBox[
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"decay", "+", 
         RowBox[{"\[ImaginaryI]", " ", "det"}]}], ")"}], "2"], 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Delta]", "2"]}]]], " ", 
    SqrtBox[
     FractionBox["\[Pi]", "2"]], " ", 
    RowBox[{"Erfc", "[", 
     FractionBox[
      RowBox[{"decay", "+", 
       RowBox[{"\[ImaginaryI]", " ", "det"}]}], 
      RowBox[{
       SqrtBox["2"], " ", "\[Delta]"}]], "]"}]}], "\[Delta]"]}]], "Input",
 CellChangeTimes->{{3.5256784792051125`*^9, 3.525678482623308*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Optical susceptibilities", "Section",
 CellChangeTimes->{{3.525858669994714*^9, 3.5258586795233717`*^9}}],

Cell[CellGroupData[{

Cell["computed in J,I basis", "Subsection",
 CellChangeTimes->{{3.525858756983873*^9, 3.5258587656811037`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"D1\[CapitalChi]R87", "[", 
    RowBox[{"B_", ",", "T_", ",", "f_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "d1", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"d1", "=", 
       RowBox[{"D1transitions87", "[", 
        RowBox[{"B", ",", "T"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", 
         RowBox[{"(", "\[Epsilon]", ")"}]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"n87", "[", "T", "]"}], "/", "h"}], ")"}], " ", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"d1", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "4", "]"}], "]"}], "*", 
          RowBox[{
           RowBox[{"Abs", "[", 
            RowBox[{
             RowBox[{"d1", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "]"}], "^", "2"}], 
          RowBox[{"Voigt", "[", 
           RowBox[{
            RowBox[{"D1Lwidth", "/", 
             RowBox[{"(", "2", ")"}]}], ",", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"d1", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], "-", "f"}], ")"}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"d1", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "/", "c"}], ")"}], " ", 
             RowBox[{"Sqrt", "[", " ", 
              RowBox[{"k", " ", 
               RowBox[{"T", "/", "m"}]}], "]"}]}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "d1", "]"}]}], "}"}]}], "]"}]}]}]}], 
    "\[IndentingNewLine]", "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"D1\[CapitalChi]R85", "[", 
    RowBox[{"B_", ",", "T_", ",", "f_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "d1", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"d1", "=", 
       RowBox[{"D1transitions85", "[", 
        RowBox[{"B", ",", "T"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", 
         RowBox[{"(", "\[Epsilon]", ")"}]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"n85", "[", "T", "]"}], "/", "h"}], ")"}], " ", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"d1", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "4", "]"}], "]"}], "*", 
          RowBox[{
           RowBox[{"Abs", "[", 
            RowBox[{
             RowBox[{"d1", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "]"}], "^", "2"}], 
          RowBox[{"Voigt", "[", " ", 
           RowBox[{
            RowBox[{"D1Lwidth85", "/", 
             RowBox[{"(", "2", ")"}]}], ",", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"d1", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], "-", "f"}], ")"}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"d1", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "/", "c"}], ")"}], " ", 
             RowBox[{"Sqrt", "[", " ", 
              RowBox[{"k", " ", 
               RowBox[{"T", "/", "m85"}]}], "]"}]}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "d1", "]"}]}], "}"}]}], "]"}]}]}]}], 
    "\[IndentingNewLine]", "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"D1\[CapitalChi]L87", "[", 
    RowBox[{"B_", ",", "T_", ",", "f_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "d1", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"d1", "=", 
       RowBox[{"D1transitions87", "[", 
        RowBox[{"B", ",", "T"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", 
         RowBox[{"(", "\[Epsilon]", ")"}]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"n87", "[", "T", "]"}], "/", "h"}], ")"}], " ", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"d1", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "4", "]"}], "]"}], "*", 
          RowBox[{
           RowBox[{"Abs", "[", 
            RowBox[{
             RowBox[{"d1", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "3", "]"}], "]"}], "]"}], "^", "2"}], 
          RowBox[{"Voigt", "[", 
           RowBox[{
            RowBox[{"D1Lwidth", "/", 
             RowBox[{"(", "2", ")"}]}], ",", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"d1", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], "-", "f"}], ")"}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"d1", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "/", "c"}], ")"}], " ", 
             RowBox[{"Sqrt", "[", " ", 
              RowBox[{"k", " ", 
               RowBox[{"T", "/", "m"}]}], "]"}]}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "d1", "]"}]}], "}"}]}], "]"}]}]}]}], 
    "\[IndentingNewLine]", "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D1\[CapitalChi]L85", "[", 
   RowBox[{"B_", ",", "T_", ",", "f_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "d1", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"d1", "=", 
      RowBox[{"D1transitions85", "[", 
       RowBox[{"B", ",", "T"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"Print", "[", 
        RowBox[{"\"\<OneFD1XL85 called with f=\>\"", "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"f", "-", "energyD1"}], "]"}]}], "]"}], ";"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "/", 
        RowBox[{"(", "\[Epsilon]", ")"}]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"n85", "[", "T", "]"}], "/", "h"}], ")"}], " ", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"d1", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "[", 
          RowBox[{"[", "4", "]"}], "]"}], "*", 
         RowBox[{
          RowBox[{"Abs", "[", 
           RowBox[{
            RowBox[{"d1", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "3", "]"}], "]"}], "]"}], "^", "2"}], 
         RowBox[{"Voigt", "[", " ", 
          RowBox[{
           RowBox[{"D1Lwidth85", "/", 
            RowBox[{"(", "2", ")"}]}], ",", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"d1", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "-", "f"}], ")"}], ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"d1", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], "/", "c"}], ")"}], " ", 
            RowBox[{"Sqrt", "[", " ", 
             RowBox[{"k", " ", 
              RowBox[{"T", "/", "m85"}]}], "]"}]}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "d1", "]"}]}], "}"}]}], "]"}]}]}]}], 
   "\[IndentingNewLine]", "]"}]}]}], "Input",
 CellChangeTimes->{{3.5270644257695303`*^9, 3.5270644369602013`*^9}, {
  3.527064473551715*^9, 3.527064636862862*^9}, {3.5270692957595587`*^9, 
  3.52706933269905*^9}, {3.527069376337405*^9, 3.527069380199005*^9}, {
  3.527069437901966*^9, 3.52706944903694*^9}, {3.527079153293391*^9, 
  3.527079156070024*^9}, {3.527085685985174*^9, 3.527085686917109*^9}, {
  3.527086046216138*^9, 3.52708607100498*^9}, {3.527088637442452*^9, 
  3.527088639686262*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Transmission in simple absorption spectroscopy", "Section",
 CellChangeTimes->{{3.5258587756201363`*^9, 3.525858777383369*^9}, {
  3.527087457004197*^9, 3.527087466520741*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"SimpleTransD1", "[", 
    RowBox[{"z_", ",", "B_", ",", "T_", ",", "con85_", ",", "f_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "EIn", ",", " ", "nL", ",", " ", "nR", ",", "M", ",", "Mdag", ",", 
       "trans"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"EIn", ":=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "/", 
          RowBox[{"Sqrt", "[", "2", "]"}]}], ",", 
         RowBox[{"1", "/", 
          RowBox[{"Sqrt", "[", "2", "]"}]}]}], "}"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"nR", "=", 
       RowBox[{
        RowBox[{"10", "^", "6"}], 
        RowBox[{"Sqrt", "[", 
         RowBox[{"1", "+", 
          RowBox[{
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "6"}], ")"}]}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "con85"}], ")"}], 
              RowBox[{"D1\[CapitalChi]R87", "[", 
               RowBox[{"B", ",", "T", ",", "f"}], "]"}]}], "+", 
             RowBox[{"con85", " ", 
              RowBox[{"D1\[CapitalChi]R85", "[", 
               RowBox[{"B", ",", "T", ",", "f"}], "]"}]}]}], ")"}]}]}], 
         "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"nL", "=", 
       RowBox[{
        RowBox[{"10", "^", "6"}], 
        RowBox[{"Sqrt", "[", 
         RowBox[{"1", "+", 
          RowBox[{
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "6"}], ")"}]}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "con85"}], ")"}], 
              RowBox[{"D1\[CapitalChi]L87", "[", 
               RowBox[{"B", ",", "T", ",", "f"}], "]"}]}], "+", 
             RowBox[{"con85", " ", 
              RowBox[{"D1\[CapitalChi]L85", "[", 
               RowBox[{"B", ",", "T", ",", "f"}], "]"}]}]}], ")"}]}]}], 
         "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"M", "=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"I", " ", "nR", " ", "z", " ", "2", "\[Pi]", " ", "*", 
             RowBox[{"f", "/", "c"}]}], "]"}], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"Exp", "[", 
            RowBox[{"I", " ", "nL", " ", "z", " ", "2", "\[Pi]", " ", "*", 
             RowBox[{"f", "/", "c"}]}], "]"}]}], "}"}]}], " ", "}"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Mdag", "=", 
       RowBox[{"ConjugateTranspose", "[", "M", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"trans", "=", " ", 
       RowBox[{"Abs", "[", 
        RowBox[{"EIn", ".", "Mdag", ".", " ", "M", ".", "EIn"}], "]"}]}], ";",
       "\[IndentingNewLine]", 
      RowBox[{"Return", "[", "trans", "]"}], ";"}]}], "\[IndentingNewLine]", 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.520141038969245*^9, 3.5201411794822817`*^9}, {
   3.5201412193345613`*^9, 3.520141296612981*^9}, {3.5201413877391934`*^9, 
   3.5201414690068417`*^9}, {3.520141554730745*^9, 3.520141826073265*^9}, {
   3.520141858203102*^9, 3.520142073606423*^9}, {3.5201436610472193`*^9, 
   3.520143709399985*^9}, {3.520160002095874*^9, 3.520160009762312*^9}, {
   3.5202426860254655`*^9, 3.5202426926408443`*^9}, {3.5205059938228645`*^9, 
   3.5205060157981215`*^9}, {3.5205067920855227`*^9, 3.520506796833794*^9}, {
   3.5205117488970356`*^9, 3.5205117892583447`*^9}, {3.5205118381791425`*^9, 
   3.520511841666342*^9}, 3.520680234776525*^9, 3.520687154807328*^9, {
   3.520688917723161*^9, 3.520688998184763*^9}, {3.521460291122365*^9, 
   3.5214603064372406`*^9}, {3.521525043440304*^9, 3.521525045966449*^9}, {
   3.523344688375781*^9, 3.5233447063848114`*^9}, {3.5239397382432785`*^9, 
   3.5239397435835843`*^9}, {3.524229505759612*^9, 3.5242295087757845`*^9}, 
   3.524229776215081*^9, {3.524292169395545*^9, 3.5242921812412224`*^9}, {
   3.524305965644645*^9, 3.524306125146768*^9}, {3.5258587943070097`*^9, 
   3.525858797249913*^9}, {3.5258590863122177`*^9, 3.525859125212928*^9}, {
   3.52708614516179*^9, 3.527086192378152*^9}, {3.527086254860202*^9, 
   3.527086255297964*^9}, {3.5270864358709087`*^9, 3.5270865898956223`*^9}, {
   3.527086620324114*^9, 3.527086721983488*^9}, 3.527086752950077*^9, {
   3.527087566589755*^9, 3.527087569683551*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Transmission through FADOF setup", "Section",
 CellChangeTimes->{{3.525859133928266*^9, 3.525859156245593*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"FADOFTransD1", "[", 
    RowBox[{"z_", ",", "B_", ",", "T_", ",", "con85_", ",", "f_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "EIn", ",", "EDet", ",", " ", "nL", ",", " ", "nR", ",", "M", ",", 
       "Mdag", ",", "trans"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"EIn", ":=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "/", 
          RowBox[{"Sqrt", "[", "2", "]"}]}], ",", 
         RowBox[{"1", "/", 
          RowBox[{"Sqrt", "[", "2", "]"}]}]}], "}"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"EDet", ":=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "/", 
          RowBox[{"Sqrt", "[", "2", "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", 
          RowBox[{"Sqrt", "[", "2", "]"}]}]}], "}"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"nR", "=", 
       RowBox[{
        RowBox[{"10", "^", "6"}], 
        RowBox[{"Sqrt", "[", 
         RowBox[{"1", "+", 
          RowBox[{
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "6"}], ")"}]}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "con85"}], ")"}], 
              RowBox[{"D1\[CapitalChi]R87", "[", 
               RowBox[{"B", ",", "T", ",", "f"}], "]"}]}], "+", 
             RowBox[{"con85", " ", 
              RowBox[{"D1\[CapitalChi]R85", "[", 
               RowBox[{"B", ",", "T", ",", "f"}], "]"}]}]}], ")"}]}]}], 
         "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"nL", "=", 
       RowBox[{
        RowBox[{"10", "^", "6"}], 
        RowBox[{"Sqrt", "[", 
         RowBox[{"1", "+", 
          RowBox[{
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "6"}], ")"}]}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "con85"}], ")"}], 
              RowBox[{"D1\[CapitalChi]L87", "[", 
               RowBox[{"B", ",", "T", ",", "f"}], "]"}]}], "+", 
             RowBox[{"con85", " ", 
              RowBox[{"D1\[CapitalChi]L85", "[", 
               RowBox[{"B", ",", "T", ",", "f"}], "]"}]}]}], ")"}]}]}], 
         "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"M", "=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"I", " ", "nR", " ", "z", " ", "2", "\[Pi]", " ", "*", 
             RowBox[{"f", "/", "c"}]}], "]"}], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"Exp", "[", 
            RowBox[{"I", " ", "nL", " ", "z", " ", "2", "\[Pi]", " ", "*", 
             RowBox[{"f", "/", "c"}]}], "]"}]}], "}"}]}], " ", "}"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Mdag", "=", 
       RowBox[{"ConjugateTranspose", "[", "M", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"trans", "=", " ", 
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{"EDet", ".", " ", "M", ".", "EIn"}], "]"}], "^", "2"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"Return", "[", "trans", "]"}], ";"}]}], "\[IndentingNewLine]", 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.523344726955988*^9, 3.5233447457290616`*^9}, {
   3.524058616911585*^9, 3.524058620988818*^9}, {3.524212659028034*^9, 
   3.5242126662224455`*^9}, {3.5242133022638245`*^9, 
   3.5242133059530363`*^9}, {3.524227656445837*^9, 3.524227662951209*^9}, 
   3.524229778956238*^9, {3.5242851311859827`*^9, 3.5242851394974575`*^9}, {
   3.524285634693781*^9, 3.524285635511828*^9}, {3.524292187246566*^9, 
   3.5242922462299395`*^9}, {3.52429273105567*^9, 3.524292774974182*^9}, {
   3.5243060722187405`*^9, 3.5243060724077516`*^9}, {3.524306165502076*^9, 
   3.5243061749096146`*^9}, {3.5244125609245796`*^9, 3.524412576972497*^9}, {
   3.524464453606783*^9, 3.5244644588280816`*^9}, {3.524475147363431*^9, 
   3.5244751507166224`*^9}, {3.5258591769678583`*^9, 3.525859205212932*^9}, {
   3.5270632241847277`*^9, 3.527063232948083*^9}, {3.527086607163426*^9, 
   3.5270866114182158`*^9}, {3.5270867269078417`*^9, 
   3.5270867431284847`*^9}, {3.527086890279944*^9, 3.527086893490759*^9}, {
   3.527088018827642*^9, 3.52708803194244*^9}}],

Cell[CellGroupData[{

Cell["\<\
Maximum transmission, FWHM line-width, and equivalent noise bandwidth ENBW\
\>", "Subsection",
 CellChangeTimes->{{3.527063239046329*^9, 3.52706326109754*^9}, {
  3.52708848168075*^9, 3.527088494122271*^9}, {3.527088813395298*^9, 
  3.5270888189844418`*^9}, {3.5273073710746927`*^9, 3.527307371992334*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "TMaxFWHMD1", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"TMaxFWHMD1", "[", 
     RowBox[{"z_", ",", "B_", ",", "T_", ",", "con85_"}], "]"}], ":=", " ", 
    RowBox[{
     RowBox[{"TMaxFWHMD1", "[", 
      RowBox[{"z", ",", "B", ",", "T", ",", "con85"}], "]"}], "=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "Trans", ",", "TMax", ",", "fmin", ",", "fmax", ",", "fwidth", ",", 
         "FsTs", ",", "Fs", ",", "Ts", ",", "FPeak", ",", "FWHM", ",", "FLow",
          ",", "FHi"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"Trans", "[", "f_", "]"}], " ", ":=", " ", 
         RowBox[{"FADOFTransD1", "[", 
          RowBox[{
          "LCell", ",", "BPlot", ",", "TPlot", ",", "IsoConc85", ",", 
           RowBox[{"f", "+", "energyD1"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"fmin", ",", "fmax"}], "}"}], " ", "=", " ", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "5"}], ",", "6"}], "}"}], "1000"}]}], " ", ";", 
        "\[IndentingNewLine]", 
        RowBox[{"fwidth", " ", "=", " ", 
         RowBox[{"Abs", "[", 
          RowBox[{"fmax", "-", "fmin"}], "]"}]}], ";", "\[IndentingNewLine]", 
        
        RowBox[{"FsTs", " ", "=", " ", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"f", ",", 
             RowBox[{"Trans", "[", "f", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"f", ",", "fmin", ",", "fmax", ",", 
             RowBox[{"fwidth", "/", "100"}]}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"Fs", ",", "Ts"}], "}"}], " ", "=", " ", 
         RowBox[{"Transpose", "[", "FsTs", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"FPeak", " ", "=", " ", 
         RowBox[{"Fs", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"Position", "[", 
             RowBox[{"Ts", ",", 
              RowBox[{"Max", "[", "Ts", "]"}]}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"TMax", ",", "FPeak"}], "}"}], " ", "=", " ", 
         RowBox[{"FindMaximum", "[", 
          RowBox[{
           RowBox[{"Trans", "[", "f", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"f", ",", "FPeak", ",", 
             RowBox[{"FPeak", " ", "+", 
              RowBox[{"fwidth", "/", "1000"}]}]}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"FPeak", " ", "=", " ", 
         RowBox[{"f", " ", "/.", " ", "FPeak"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"FLow", " ", "=", " ", 
         RowBox[{"f", " ", "/.", 
          RowBox[{"FindRoot", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Trans", "[", "f", "]"}], "\[Equal]", 
             RowBox[{"TMax", "/", "2"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"f", ",", 
              RowBox[{"FPeak", "-", 
               RowBox[{"fwidth", "/", "10"}]}], ",", "FPeak"}], "}"}]}], 
           "]"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"FHi", " ", "=", " ", 
         RowBox[{"f", " ", "/.", " ", 
          RowBox[{"FindRoot", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Trans", "[", "f", "]"}], "\[Equal]", 
             RowBox[{"TMax", "/", "2"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"f", ",", "FPeak", ",", 
              RowBox[{"FPeak", "+", 
               RowBox[{"fwidth", "/", "10"}]}]}], "}"}]}], "]"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"FLow", ",", 
            RowBox[{"Trans", "[", "FLow", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"FHi", ",", 
            RowBox[{"Trans", "[", "FHi", "]"}]}], "}"}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"FWHM", " ", "=", " ", 
         RowBox[{"FHi", "-", "FLow"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"Return", "[", 
         RowBox[{"{", 
          RowBox[{"TMax", ",", "FWHM"}], "}"}], "]"}], ";"}]}], 
      "\[IndentingNewLine]", "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TMaxD1", "[", 
    RowBox[{"z_", ",", "B_", ",", "T_", ",", "con85_"}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"TMaxFWHMD1", "[", 
     RowBox[{"z", ",", "B", ",", "T", ",", "con85"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"FWHMD1", "[", 
     RowBox[{"z_", ",", "B_", ",", "T_", ",", "con85_"}], "]"}], ":=", " ", 
    RowBox[{
     RowBox[{"TMaxFWHMD1", "[", 
      RowBox[{"z", ",", "B", ",", "T", ",", "con85"}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"TIntD1", "[", 
     RowBox[{"z_", ",", "B_", ",", "T_", ",", "con85_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"f", ",", "Trans", ",", "TInt", ",", "fmin", ",", "fmax"}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"Trans", "[", "f_", "]"}], " ", ":=", " ", 
        RowBox[{"FADOFTransD1", "[", 
         RowBox[{"LCell", ",", "BPlot", ",", "TPlot", ",", "IsoConc85", ",", 
          RowBox[{"f", "+", "energyD1"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"fmin", ",", "fmax"}], "}"}], " ", "=", " ", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "20"}], ",", "20"}], "}"}], "1000"}]}], " ", ";", 
       "\[IndentingNewLine]", 
       RowBox[{"TInt", " ", "=", " ", 
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          RowBox[{"Trans", "[", "f", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"f", ",", "fmin", ",", "fmax"}], "}"}], ",", 
          RowBox[{"MinRecursion", "\[Rule]", "3"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Return", "[", "TInt", "]"}], ";"}]}], "\[IndentingNewLine]", 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ENBWD1", "[", 
    RowBox[{"z_", ",", "B_", ",", "T_", ",", "con85_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"TIntD1", "[", 
     RowBox[{"z", ",", "B", ",", "T", ",", "con85"}], "]"}], "/", 
    RowBox[{"TMaxD1", "[", 
     RowBox[{"z", ",", "B", ",", "T", ",", "con85"}], "]"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.523344726955988*^9, 3.5233447457290616`*^9}, {
   3.524058616911585*^9, 3.524058620988818*^9}, {3.524212659028034*^9, 
   3.5242126662224455`*^9}, {3.5242133022638245`*^9, 
   3.5242133059530363`*^9}, {3.524227656445837*^9, 3.524227662951209*^9}, 
   3.524229778956238*^9, {3.5242851311859827`*^9, 3.5242851394974575`*^9}, {
   3.524285634693781*^9, 3.524285635511828*^9}, {3.524292187246566*^9, 
   3.5242922462299395`*^9}, {3.52429273105567*^9, 3.524292774974182*^9}, {
   3.5243060722187405`*^9, 3.5243060724077516`*^9}, {3.524306165502076*^9, 
   3.5243061749096146`*^9}, {3.5244125609245796`*^9, 3.524412576972497*^9}, {
   3.524464453606783*^9, 3.5244644588280816`*^9}, {3.524475147363431*^9, 
   3.5244751507166224`*^9}, {3.5258591769678583`*^9, 3.525859205212932*^9}, {
   3.5270632241847277`*^9, 3.527063232948083*^9}, {3.527063275785573*^9, 
   3.527063283368554*^9}, {3.5270633232776937`*^9, 3.5270634116095867`*^9}, {
   3.52706371994412*^9, 3.527064013036374*^9}, {3.527064223162468*^9, 
   3.527064364398499*^9}, {3.527064645904325*^9, 3.527064655110684*^9}, {
   3.5270647448466473`*^9, 3.52706474662057*^9}, {3.527064799006611*^9, 
   3.527064804003469*^9}, {3.527065027753108*^9, 3.5270651288398123`*^9}, {
   3.527065266359891*^9, 3.527065315128024*^9}, {3.527066532006324*^9, 
   3.5270665326975117`*^9}, {3.527066597957697*^9, 3.527066613901443*^9}, {
   3.527066670758486*^9, 3.5270666813963423`*^9}, {3.5270667757580643`*^9, 
   3.527066780598089*^9}, {3.527066815299201*^9, 3.527066856692341*^9}, {
   3.5270684031964817`*^9, 3.527068493032497*^9}, {3.527068619400625*^9, 
   3.527068672322669*^9}, {3.527068726971095*^9, 3.527068866184215*^9}, {
   3.5270689183930283`*^9, 3.527068959081258*^9}, {3.527069079789955*^9, 
   3.527069086365239*^9}, {3.5270691687533827`*^9, 3.527069180520275*^9}, {
   3.5270692290739937`*^9, 3.527069241770648*^9}, {3.527069647511537*^9, 
   3.527069658957924*^9}, {3.527069766642267*^9, 3.527069794805482*^9}, {
   3.527069995993431*^9, 3.527070015854698*^9}, {3.527070240184211*^9, 
   3.527070316698925*^9}, {3.527070377858385*^9, 3.5270704095202723`*^9}, {
   3.527070502344325*^9, 3.527070505867455*^9}, {3.527070992587906*^9, 
   3.527071002969329*^9}, {3.527071472890636*^9, 3.5270714767191687`*^9}, {
   3.527071524605823*^9, 3.527071549318674*^9}, {3.527071581144484*^9, 
   3.527071599263756*^9}, {3.527071635076562*^9, 3.527071657710066*^9}, {
   3.52707182418725*^9, 3.527071830956386*^9}, {3.527071924949232*^9, 
   3.527071964737445*^9}, {3.527073005385853*^9, 3.527073005936839*^9}, {
   3.5270730446473227`*^9, 3.5270730482919416`*^9}, {3.527073093977708*^9, 
   3.52707309947386*^9}, {3.5270731885205584`*^9, 3.5270732077426*^9}, 
   3.527074339435772*^9, {3.527075340504983*^9, 3.5270753447926893`*^9}, {
   3.527075634762855*^9, 3.527075678269104*^9}, {3.527075761687778*^9, 
   3.527075799070588*^9}, {3.527075837110132*^9, 3.527075837207258*^9}, {
   3.527075890026197*^9, 3.527075894131668*^9}, {3.527076057201728*^9, 
   3.527076064271215*^9}, {3.527076162765243*^9, 3.527076266482477*^9}, {
   3.527076317820119*^9, 3.527076334497302*^9}, {3.527076385134686*^9, 
   3.52707642478375*^9}, {3.527076499886818*^9, 3.527076574477428*^9}, {
   3.527076792622818*^9, 3.527076838340026*^9}, {3.5270770431354523`*^9, 
   3.527077174154839*^9}, {3.527077265821582*^9, 3.527077298074267*^9}, {
   3.5270791212440147`*^9, 3.52707914234632*^9}, 3.5270791945936613`*^9, {
   3.527079237203527*^9, 3.5270792745953493`*^9}, {3.5270795378256617`*^9, 
   3.527079537999775*^9}, 3.527084672024358*^9, {3.527085265629663*^9, 
   3.527085281579495*^9}, {3.527088007499289*^9, 3.527088007787074*^9}, 
   3.5270880753863077`*^9, {3.527088113439671*^9, 3.527088470267249*^9}, {
   3.5270887732837353`*^9, 3.527088806105816*^9}, {3.527089633359763*^9, 
   3.5270897871711197`*^9}, {3.527090067797439*^9, 3.527090113355895*^9}, {
   3.527090144350124*^9, 3.5270901477845163`*^9}, {3.5270901820380087`*^9, 
   3.527090271786879*^9}, {3.527090438293888*^9, 3.52709044526945*^9}, {
   3.527099548546302*^9, 3.5270995589981947`*^9}, {3.52709966040524*^9, 
   3.527099730763833*^9}, {3.527099816163618*^9, 3.5270998677116337`*^9}, {
   3.527099930931715*^9, 3.527099952507964*^9}, {3.527101394055344*^9, 
   3.527101398711035*^9}, 3.5272453529809713`*^9, {3.527245560325892*^9, 
   3.527245561501914*^9}, {3.527260695827629*^9, 3.5272606961697598`*^9}, {
   3.5272607289988527`*^9, 3.527260942836687*^9}, 3.527261026486411*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Graphics", "Section",
 CellChangeTimes->{{3.525859133928266*^9, 3.525859156245593*^9}, {
  3.527307390714068*^9, 3.5273073914864407`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Plotter", "[", 
   RowBox[{"func_", ",", "color_"}], "]"}], ":=", " ", 
  RowBox[{"ListPlot", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"f", ",", 
        RowBox[{"func", "[", 
         RowBox[{"LCell", ",", "BPlot", ",", "TPlot", ",", "IsoConc85", ",", 
          RowBox[{"f", "+", "energyD1"}]}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"f", ",", "fStart", ",", "fStop", ",", "fStep"}], "}"}]}], 
     "]"}], ",", 
    RowBox[{"Joined", "\[Rule]", "True"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"color", ",", 
       RowBox[{"Thickness", "[", "Medium", "]"}]}], "}"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.5270877378538723`*^9, 3.5270878499706306`*^9}, {
  3.527087949161005*^9, 3.527087962847946*^9}, {3.5270880404032087`*^9, 
  3.5270880411043053`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Results", "Subtitle"]], "Section",
 CellChangeTimes->{{3.525859282426694*^9, 3.525859286603681*^9}, {
  3.527250803879139*^9, 3.527250805401829*^9}}],

Cell[CellGroupData[{

Cell["conditions for the calculation", "Subsection",
 CellChangeTimes->{{3.527088690254546*^9, 3.527088695268546*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"LCell", " ", "=", " ", "0.1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"IsoConc85", " ", "=", "0.7217"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BPlot", " ", "=", " ", "18"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TPlot", " ", "=", " ", "353"}], ";"}]}], "Input",
 CellChangeTimes->{{3.5270867827902317`*^9, 3.527086930746122*^9}, {
   3.527087116176166*^9, 3.527087116331827*^9}, {3.527087158563551*^9, 
   3.5270872007929792`*^9}, {3.527087356607602*^9, 3.527087372984709*^9}, {
   3.5270874146981487`*^9, 3.52708743618532*^9}, {3.52708747651373*^9, 
   3.527087478037698*^9}, {3.527087855788731*^9, 3.527087935318816*^9}, {
   3.527087975307446*^9, 3.527087976060729*^9}, {3.5270880439429493`*^9, 
   3.527088044862557*^9}, {3.52708808829434*^9, 3.527088089142419*^9}, 
   3.527088705915717*^9, {3.527100096586043*^9, 3.527100104261932*^9}, {
   3.5271005971477833`*^9, 3.527100610313671*^9}, {3.52710064764931*^9, 
   3.5271006483683453`*^9}, {3.52724453921463*^9, 3.527244542790663*^9}, {
   3.527244644012141*^9, 3.527244710127771*^9}, {3.527244844912882*^9, 
   3.5272449315884237`*^9}, {3.527246227989936*^9, 3.527246228073612*^9}, {
   3.527247526226529*^9, 3.527247529367381*^9}, {3.527248567585154*^9, 
   3.527248571158267*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["transmission plots", "Subsection",
 CellChangeTimes->{{3.527088714252067*^9, 3.527088717459852*^9}, {
  3.52710065006393*^9, 3.527100651230275*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"fStart", " ", "=", " ", 
   RowBox[{"-", "7000"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fStop", " ", "=", " ", 
   RowBox[{"+", "7000"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fStep", " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"fStop", "-", "fStart"}], ")"}], "/", "100"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SPlot", " ", "=", " ", 
   RowBox[{"Plotter", "[", 
    RowBox[{"SimpleTransD1", ",", "Black"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FPlot", " ", "=", " ", 
   RowBox[{"Plotter", "[", 
    RowBox[{"FADOFTransD1", ",", "Blue"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"SPlot", ",", "FPlot"}], "]"}]}], "Input",
 CellChangeTimes->{{3.5270867827902317`*^9, 3.527086930746122*^9}, {
   3.527087116176166*^9, 3.527087116331827*^9}, {3.527087158563551*^9, 
   3.5270872007929792`*^9}, {3.527087356607602*^9, 3.527087372984709*^9}, {
   3.5270874146981487`*^9, 3.52708743618532*^9}, {3.52708747651373*^9, 
   3.527087478037698*^9}, {3.527087855788731*^9, 3.527087935318816*^9}, {
   3.527087975307446*^9, 3.527087976060729*^9}, {3.5270880439429493`*^9, 
   3.527088044862557*^9}, {3.52708808829434*^9, 3.527088089142419*^9}, 
   3.527088705915717*^9, {3.527090860654903*^9, 3.527090861085807*^9}, {
   3.527099792695118*^9, 3.527099792836502*^9}, {3.5271001093914843`*^9, 
   3.527100109805563*^9}, {3.527100157221978*^9, 3.527100157514243*^9}, {
   3.527100491645762*^9, 3.5271005221541977`*^9}, {3.527243299219314*^9, 
   3.527243299448656*^9}, {3.527243680508518*^9, 3.527243680684272*^9}, {
   3.527244523305133*^9, 3.5272445253604918`*^9}, {3.527245846829314*^9, 
   3.5272458470689783`*^9}, {3.527306791833481*^9, 3.527306808208387*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {{}, {}, 
     {GrayLevel[0], PointSize[0.009166666666666668], Thickness[Medium], 
      StyleBox[LineBox[CompressedData["
1:eJw9lXswXFccx0VSeTQmYtQ00T+USGVQRaoVS38iJJGqR7aqmCAeq0tSxLSN
iqJFQlDZbMNKZWttvO1mvXZX1W/odGyi47WrRcpGBpsSSmSaiLTV3HP2zNy5
85lz7rnnfn+/7/e+fvrT4DhDAwODuI3r//uLEdqJeyXcdo+ZpfdecL8SjUyX
YvvuEwYlWvlHnHSaJtyqQFsj55fStIRtFZihKbIrnCR8XY4BOsvU5LuETeQY
5uzIem2c8DcdWJB//ETub4SftOMyJ8xXqCac1I7jPtWmkUOEtW0Y72Cuk/xK
mN2GUHd4/UsV4b5WNJ82zxP/TJjVirnBLk1buglLW/DQ39Xlp+WE97XgU8fD
xilSwmUybGmxn1XeJLxThiG3B4qyBISzbuFwwMxBswLCq1L8wMpZ4X+GcIIU
/3q5z9VsB2G5BNODPt/+8YGHDAub8Qw7XLl33xzDF5twRZJt2h2sZTi5EYWu
dl83Z4wzHNqAicfRWMUeJPrXo/fYkTLh81tE7zrcdEmzZc7uM6JvLV7gRFwe
2G1N9LyJf2T2tHg9eovoJ8bwtt5v70/HEL2q0bL6I1G9hzfRR4SsFW56xPll
T0aPKqxXDx25x5UynPUDuj0YjmuOimc4QYifbOIbcd3CGBZWItTaxttOFTCc
fB03P5rvPia9wjAIcL+PyKX16lMP5rxlmDTcVLDZh89izsdHfiCvbXpkjztz
Hh4WHgyJcpFNMpxVitMJMc6Sf0aY9cJidL4qi1ucfM7sBwVomaFKnO14xrxP
m4scG/Gqn7aE1C8bw4Twxo0MFdEzHXdlZL/9xSzRPysFhxajPXlf/Uk4GsWK
1Hf8mkj9NgaWYaJdxCKdh3zB/NLRy5RToMdwXhtdtkj3B18zXfihHDqfDWEV
E40Wa2Q/bS60c3xE3HfnyfoCcB3IC9rFukf6pRg86w3lU65K8nwptEYG8cqr
Y0m9eFDjfnTUZXCFfC8fRgI0jjmiWE+iL/htfX8b21hM9BFAsSDPcUaWyyL1
AfFytMT/hA3RsxIc78QPlVuVe5D6gtd59ZO+f3to/SH+4mhmhvIs8UsVGDes
ciK1Cto/MNcrG1krUtP+gsFRwd2VHVrafzCcH/xMbfGA9ifkYXZaQ+BD2r/w
prRrLLR7gfY32KcmHFBv19H+hztC98Ja1iT1B3jvkcY4laqof+CnG49DjPxk
1F8Q8OpEStx4PfUfzPQnH3Opbaf+hLXOkm2Xpjqpf0FzpTPKZ11I/Q3ZJefs
1yUh1P+QtHuhYvTDBUaPnTJwcveu2BrxmPhFBl4nbfmlDsE0X0DDNgnS2HxP
8wf6Y900eTG/0HyCwGSvV3S+YzS/IMeffc3kwgzNN+DVsaoS5As0/8D07KlK
a3N9PoL0mim3pkSfn/CdasU/s1GfrzDt31XloNTnLyytK6bKe/X5DD9aWKZ3
3dbnN6TxR7pODerzHfYLxjhLan3+w1oATHb8rv8/gKd1TZNugnBoJ8hCzzWL
NvL/P5vnQm8=
        "]],
       FontFamily->"Arial"]}}, {}}, {{}, {{}, {}, 
     {RGBColor[0, 0, 1], PointSize[0.009166666666666668], Thickness[Medium], 
      StyleBox[LineBox[CompressedData["
1:eJw1lQtQVFUYx1cK8gGImNLEYyATFyXAxxAI6CfKI0oLBKIM0QQhFAFZmREQ
qVhETJTVBQRaF1be72V5LUKfMA1vMJRABnAZaIMUGMxwIYXMc86ZuXPnN+ec
e8/9f9//f02+DfUIUONwOAGvr//vb4ZPA24e3NeVOXV77xvukuPLjKHpQ7ez
CYMcxW57L1jzJYRl9eguebfXqDKXMLcedW0rHZYsCwhn1WFf3a7cznXFhHXq
UH/uLbFPcBnh+Fo0CE9wtzOrJKyqwYg58/ZmXhXh0zV4lFck6dpWQ1hRjWtj
TdwcguoJe1bjjk2NefOfNhJuk2FP6zZn1Yp7hO1lmGkf0hWgbCFcUYXXx/xL
hmNaCX9YhV9v/9tUuNxJOF2K9yYfL84q7hPWlGK60TG9JdFDwnGVeOy67W+6
qY8IP6/AlQLXBRuugnBQBcY3Cu/qFE0QrivHw6/+tQg3nyIsLsPeR8n1VkFK
womlaDinm5Ti2U84rAQ9D6YPjHZ0EPYpxvlVZWf0zyDVvwgt0kZtlPO0HtxC
FOyPSlJ9dpLqW4CJw4vqkbfWUT3zUNajs5RYuZnql4tpW1dlaHd6UL3uoLqi
zMtrrTXVR4KpOVk5wc+a9hA9ctBYPXBY/3kq4bhsbFVk+fdu+JJwkBifhRiq
9tu6ERaL8Ih4NJD7OIpwWBYGBj79xbXiB8KQgY2z2TtlN6ccyHnTUV+6y3+1
E9+enE+Ilk8+0ctTaNmR89zArU6WcmtpD+G4FAxzvG1VvtRC1ouT0eLtUr+Z
0WnyPEhCbnKtZLz2CXmfgo+jL9RN3GUXaf2+x/smZyd+rpJTPaOw2zB6d9rY
CJ0PR78y3377gN8pH8fZ6AM8D4MGwq9H6fS9qquZKWweOlIn1bx4mmw/FMZr
avQXR7Dnw4+9jnNbUhLZ+0HtQGwJR/0KrQcfXHRLo8wv8+j6JFCt93UeGg+l
/ZIMp0I2BU+OpNH9KZDdFLPjksM3tF434Nb5mcHl1eP0e4Uwsv1mvbPEcw/V
F1LDmpq8tYRUnwwwC5BfMy8/Z0/rA7UrTqRle2+geopg4Hzyo1sfXHag9YW5
xXlV27KU1R/aW6V+MfKj1C85wLOZumE3Vsj6B2q5ghWS2F9ZfwF2p7xnOcD8
mwvmPNfL7VsUrD/hgehQDd96mvUvuOuFchKM/mL9DWUuyysfdo6x/oenSuPQ
zsEHzB/gFh0SxL3QzPwDGwfy338noZz5C6w0Nh3vjsxl/gORx8WJfz4vZv6E
E2a1pnynYuZfGHp89lyj+BrzNxxca1++ZtGF+R8E2gavVr8YIXpoSmG9pcVS
36U/qF+koJ3/cXW7ryPLF/A24wb3t/3E8gdebtSx0beqY/kEC+Pl15YN+lh+
wb67+svcnaMs30DTbjxfdHiI5R/Uc4N6hp37WD6Ctpaw+auZdpafECrgaKyJ
a2H5CgtDRy4Y3mli+Qs5xjHf/dlXx/IZsrgLTU4CGctvCE70+GLBp5LlO3yk
rL46WFTK8h92Rig9DxcUsv8D5Js2c06fzKP1aIDIsd2nrtRI9v4H67Mx7A==

        "]],
       FontFamily->"Arial"]}}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  BaseStyle->{FontFamily -> "Arial"},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{},
  PlotRange->{{-7000., 7000.}, {0, 0.9967335284067957}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.527306853489545*^9, 3.527307471048258*^9, 
  3.676788994418191*^9, 3.677323010958577*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["figures of merit", "Subsection",
 CellChangeTimes->{{3.527088714252067*^9, 3.527088734507196*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"TMaxD1", "[", 
  RowBox[{"LCell", ",", "BPlot", ",", "TPlot", ",", "IsoConc85"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"FWHMD1", "[", 
  RowBox[{"LCell", ",", "BPlot", ",", "TPlot", ",", "IsoConc85"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"ENBWD1", "[", 
  RowBox[{"LCell", ",", "BPlot", ",", "TPlot", ",", "IsoConc85"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.527090338588759*^9, 3.527090358950809*^9}, 
   3.5270904527038717`*^9, {3.527100569652691*^9, 3.527100569910681*^9}, 
   3.5272446254614887`*^9, {3.5272497079720087`*^9, 3.5272497083563137`*^9}}],

Cell[BoxData["0.9205170493603749`"], "Output",
 CellChangeTimes->{
  3.52724463491241*^9, {3.527244665025641*^9, 3.527244722802484*^9}, {
   3.527244859108287*^9, 3.527244934372966*^9}, 3.527246142135888*^9, 
   3.527246240907143*^9, 3.527247836107098*^9, 3.527248691513668*^9, 
   3.52724970894074*^9}],

Cell[BoxData["478.8461972514315`"], "Output",
 CellChangeTimes->{
  3.52724463491241*^9, {3.527244665025641*^9, 3.527244722802484*^9}, {
   3.527244859108287*^9, 3.527244934372966*^9}, 3.527246142135888*^9, 
   3.527246240907143*^9, 3.527247836107098*^9, 3.527248691513668*^9, 
   3.527249708943838*^9}],

Cell[BoxData["2128.1349326193704`"], "Output",
 CellChangeTimes->{
  3.52724463491241*^9, {3.527244665025641*^9, 3.527244722802484*^9}, {
   3.527244859108287*^9, 3.527244934372966*^9}, 3.527246142135888*^9, 
   3.527246240907143*^9, 3.527247836107098*^9, 3.527248691513668*^9, 
   3.527249827132365*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["conditions for the calculation", "Subsection",
 CellChangeTimes->{{3.527088690254546*^9, 3.527088695268546*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"LCell", " ", "=", " ", "0.1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"IsoConc85", " ", "=", "0.7217"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BPlot", " ", "=", " ", "4.5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TPlot", " ", "=", " ", "365"}], ";"}]}], "Input",
 CellChangeTimes->{{3.5270867827902317`*^9, 3.527086930746122*^9}, {
   3.527087116176166*^9, 3.527087116331827*^9}, {3.527087158563551*^9, 
   3.5270872007929792`*^9}, {3.527087356607602*^9, 3.527087372984709*^9}, {
   3.5270874146981487`*^9, 3.52708743618532*^9}, {3.52708747651373*^9, 
   3.527087478037698*^9}, {3.527087855788731*^9, 3.527087935318816*^9}, {
   3.527087975307446*^9, 3.527087976060729*^9}, {3.5270880439429493`*^9, 
   3.527088044862557*^9}, {3.52708808829434*^9, 3.527088089142419*^9}, 
   3.527088705915717*^9, {3.527100096586043*^9, 3.527100104261932*^9}, {
   3.5271005971477833`*^9, 3.527100610313671*^9}, {3.52710064764931*^9, 
   3.5271006483683453`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["transmission plots", "Subsection",
 CellChangeTimes->{{3.527088714252067*^9, 3.527088717459852*^9}, {
  3.52710065006393*^9, 3.527100651230275*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"fStart", " ", "=", " ", 
   RowBox[{"-", "7000"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fStop", " ", "=", " ", 
   RowBox[{"+", "7000"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fStep", " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"fStop", "-", "fStart"}], ")"}], "/", "100"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SPlot", " ", "=", " ", 
   RowBox[{"Plotter", "[", 
    RowBox[{"SimpleTransD1", ",", "Black"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FPlot", " ", "=", " ", 
   RowBox[{"Plotter", "[", 
    RowBox[{"FADOFTransD1", ",", "Blue"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"SPlot", ",", "FPlot"}], "]"}]}], "Input",
 CellChangeTimes->{{3.5270867827902317`*^9, 3.527086930746122*^9}, {
   3.527087116176166*^9, 3.527087116331827*^9}, {3.527087158563551*^9, 
   3.5270872007929792`*^9}, {3.527087356607602*^9, 3.527087372984709*^9}, {
   3.5270874146981487`*^9, 3.52708743618532*^9}, {3.52708747651373*^9, 
   3.527087478037698*^9}, {3.527087855788731*^9, 3.527087935318816*^9}, {
   3.527087975307446*^9, 3.527087976060729*^9}, {3.5270880439429493`*^9, 
   3.527088044862557*^9}, {3.52708808829434*^9, 3.527088089142419*^9}, 
   3.527088705915717*^9, {3.527090860654903*^9, 3.527090861085807*^9}, {
   3.527099792695118*^9, 3.527099792836502*^9}, {3.5271001093914843`*^9, 
   3.527100109805563*^9}, {3.527100157221978*^9, 3.527100157514243*^9}, {
   3.527100491645762*^9, 3.5271005221541977`*^9}, {3.527243299219314*^9, 
   3.527243299448656*^9}, {3.527243680508518*^9, 3.527243680684272*^9}, 
   3.527306818648534*^9}],

Cell[BoxData[
 GraphicsBox[{
   {GrayLevel[0], Thickness[Medium], LineBox[CompressedData["
1:eJw91wk4lGsbB/BSR6dDEn1t50h8lKJVhDhush1pE6KdyqEkREdUJjn2rUgT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     "]]}, 
   {RGBColor[0, 0, 1], Thickness[Medium], LineBox[CompressedData["
1:eJw1lwk4lPsXx/W/6q9SZGlubossJXKTpaRw2lQoKRWJqx2p0OpeNG1SV0Ui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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  PlotRange->Automatic,
  PlotRangeClipping->True]], "Output",
 CellChangeTimes->{{3.5270868729948378`*^9, 3.5270868971849117`*^9}, 
   3.527086941637906*^9, 3.527087352995821*^9, {3.527087470744932*^9, 
   3.527087495335988*^9}, 3.527087596049656*^9, {3.527087889327676*^9, 
   3.527087908726864*^9}, 3.5270879527768507`*^9, 3.527087996916759*^9, 
   3.527088078842826*^9, 3.527088223321907*^9, 3.527090574436096*^9, {
   3.527090834790328*^9, 3.5270908593468437`*^9}, 3.527091025081852*^9, 
   3.527100143614523*^9, 3.5271003910181026`*^9, 3.527100771562277*^9, 
   3.527243332208181*^9, 3.5272443157032337`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["figures of merit", "Subsection",
 CellChangeTimes->{{3.527088714252067*^9, 3.527088734507196*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"TMaxD1", "[", 
  RowBox[{"LCell", ",", "BPlot", ",", "TPlot", ",", "IsoConc85"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"FWHMD1", "[", 
  RowBox[{"LCell", ",", "BPlot", ",", "TPlot", ",", "IsoConc85"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"ENBWD1", "[", 
  RowBox[{"LCell", ",", "BPlot", ",", "TPlot", ",", "IsoConc85"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.527090338588759*^9, 3.527090358950809*^9}, 
   3.5270904527038717`*^9, {3.527100569652691*^9, 3.527100569910681*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2617.317258132141`", ",", "0.3587836852552324`"}], "}"}], 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"3061.2829404317845`", ",", "0.3587836852849629`"}], "}"}]}],
  SequenceForm[{2617.317258132141, 0.3587836852552324}, {3061.2829404317845`, 
   0.3587836852849629}],
  Editable->False]], "Print",
 CellChangeTimes->{3.5271007818481293`*^9}],

Cell[BoxData["0.7175673706224173`"], "Output",
 CellChangeTimes->{3.527090454117738*^9, 3.527090579351679*^9, 
  3.5270910615426283`*^9, 3.527094302187663*^9, 3.527099603397509*^9, 
  3.5270997463533077`*^9, 3.527099908108073*^9, 3.527100157302812*^9, 
  3.527100391151285*^9, 3.527100781850712*^9}],

Cell[BoxData["443.9656822996435`"], "Output",
 CellChangeTimes->{3.527090454117738*^9, 3.527090579351679*^9, 
  3.5270910615426283`*^9, 3.527094302187663*^9, 3.527099603397509*^9, 
  3.5270997463533077`*^9, 3.527099908108073*^9, 3.527100157302812*^9, 
  3.527100391151285*^9, 3.527100781852831*^9}],

Cell[BoxData["1264.4316642041952`"], "Output",
 CellChangeTimes->{3.527090454117738*^9, 3.527090579351679*^9, 
  3.5270910615426283`*^9, 3.527094302187663*^9, 3.527099603397509*^9, 
  3.5270997463533077`*^9, 3.527099908108073*^9, 3.527100157302812*^9, 
  3.527100391151285*^9, 3.5271009050633183`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["conditions for the calculation", "Subsection",
 CellChangeTimes->{{3.527088690254546*^9, 3.527088695268546*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"LCell", " ", "=", " ", "0.1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"IsoConc85", " ", "=", "0.7217"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BPlot", " ", "=", " ", "5.9"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TPlot", " ", "=", " ", "378"}], ";"}]}], "Input",
 CellChangeTimes->{{3.5270867827902317`*^9, 3.527086930746122*^9}, {
   3.527087116176166*^9, 3.527087116331827*^9}, {3.527087158563551*^9, 
   3.5270872007929792`*^9}, {3.527087356607602*^9, 3.527087372984709*^9}, {
   3.5270874146981487`*^9, 3.52708743618532*^9}, {3.52708747651373*^9, 
   3.527087478037698*^9}, {3.527087855788731*^9, 3.527087935318816*^9}, {
   3.527087975307446*^9, 3.527087976060729*^9}, {3.5270880439429493`*^9, 
   3.527088044862557*^9}, {3.52708808829434*^9, 3.527088089142419*^9}, 
   3.527088705915717*^9, {3.527100096586043*^9, 3.527100104261932*^9}, {
   3.5271005971477833`*^9, 3.527100663845888*^9}, {3.527101790285413*^9, 
   3.527101800681014*^9}, {3.52710187022499*^9, 3.527101870287167*^9}, {
   3.527101910894319*^9, 3.527101923007111*^9}, {3.52710215040396*^9, 
   3.527102150648068*^9}, 3.527243650247115*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["transmission plots", "Subsection",
 CellChangeTimes->{{3.527088714252067*^9, 3.527088717459852*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"fStart", " ", "=", " ", 
   RowBox[{"-", "7000"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fStop", " ", "=", " ", 
   RowBox[{"+", "7000"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fStep", " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"fStop", "-", "fStart"}], ")"}], "/", "100"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SPlot", " ", "=", " ", 
   RowBox[{"Plotter", "[", 
    RowBox[{"SimpleTransD1", ",", "Black"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FPlot", " ", "=", " ", 
   RowBox[{"Plotter", "[", 
    RowBox[{"FADOFTransD1", ",", "Blue"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"SPlot", ",", "FPlot"}], "]"}]}], "Input",
 CellChangeTimes->{{3.5270867827902317`*^9, 3.527086930746122*^9}, {
   3.527087116176166*^9, 3.527087116331827*^9}, {3.527087158563551*^9, 
   3.5270872007929792`*^9}, {3.527087356607602*^9, 3.527087372984709*^9}, {
   3.5270874146981487`*^9, 3.52708743618532*^9}, {3.52708747651373*^9, 
   3.527087478037698*^9}, {3.527087855788731*^9, 3.527087935318816*^9}, {
   3.527087975307446*^9, 3.527087976060729*^9}, {3.5270880439429493`*^9, 
   3.527088044862557*^9}, {3.52708808829434*^9, 3.527088089142419*^9}, 
   3.527088705915717*^9, {3.527090860654903*^9, 3.527090861085807*^9}, {
   3.527099792695118*^9, 3.527099792836502*^9}, {3.5271001093914843`*^9, 
   3.527100109805563*^9}, {3.527100157221978*^9, 3.527100157514243*^9}, {
   3.527100491645762*^9, 3.5271005221541977`*^9}, {3.5271018091086273`*^9, 
   3.527101809213306*^9}, {3.527243657072752*^9, 3.5272436572469873`*^9}, 
   3.527306823256221*^9}],

Cell[BoxData[
 GraphicsBox[{
   {GrayLevel[0], Thickness[Medium], LineBox[CompressedData["
1:eJw91ws8lOkeB3C6WOFokhKLIqZZWbWyQi7/0kY625Fs0cWh3HKJVCuUdUtC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     "]]}, 
   {RGBColor[0, 0, 1], Thickness[Medium], LineBox[CompressedData["
1:eJw11wlYTVsbB/CQviKEuFIXqQghoUGD13ATPiFSbkgDN2kuJNShpEIkUkrl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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  PlotRange->Automatic,
  PlotRangeClipping->True]], "Output",
 CellChangeTimes->{{3.5270868729948378`*^9, 3.5270868971849117`*^9}, 
   3.527086941637906*^9, 3.527087352995821*^9, {3.527087470744932*^9, 
   3.527087495335988*^9}, 3.527087596049656*^9, {3.527087889327676*^9, 
   3.527087908726864*^9}, 3.5270879527768507`*^9, 3.527087996916759*^9, 
   3.527088078842826*^9, 3.527088223321907*^9, 3.527090574436096*^9, {
   3.527090834790328*^9, 3.5270908593468437`*^9}, 3.527091025081852*^9, 
   3.527100143614523*^9, 3.5271003910181026`*^9, 3.5271010124074917`*^9, 
   3.527101841225247*^9, 3.5272437667987537`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["figures of merit", "Subsection",
 CellChangeTimes->{{3.527088714252067*^9, 3.527088734507196*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"TMaxD1", "[", 
  RowBox[{"LCell", ",", "BPlot", ",", "TPlot", ",", "IsoConc85"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"FWHMD1", "[", 
  RowBox[{"LCell", ",", "BPlot", ",", "TPlot", ",", "IsoConc85"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"ENBWD1", "[", 
  RowBox[{"LCell", ",", "BPlot", ",", "TPlot", ",", "IsoConc85"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.527090338588759*^9, 3.527090358950809*^9}, 
   3.5270904527038717`*^9, {3.527100569652691*^9, 3.527100569910681*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "5088.306346024738`"}], ",", "0.45298522153285586`"}], 
    "}"}], "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3988.1468595502624`"}], ",", "0.45298522137891317`"}], 
    "}"}]}],
  SequenceForm[{-5088.306346024738, 
   0.45298522153285586`}, {-3988.1468595502624`, 0.45298522137891317`}],
  Editable->False]], "Print",
 CellChangeTimes->{3.527243779676998*^9}],

Cell[BoxData["0.9059704430606446`"], "Output",
 CellChangeTimes->{3.527243779678846*^9}],

Cell[BoxData["1100.1594864744752`"], "Output",
 CellChangeTimes->{3.5272437796806803`*^9}],

Cell[BoxData["2725.344719247448`"], "Output",
 CellChangeTimes->{3.527243910119068*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["conditions for the calculation", "Subsection",
 CellChangeTimes->{{3.527088690254546*^9, 3.527088695268546*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"LCell", " ", "=", " ", "0.1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"IsoConc85", " ", "=", "0.7217"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BPlot", " ", "=", " ", "2.0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TPlot", " ", "=", " ", "345"}], ";"}]}], "Input",
 CellChangeTimes->{{3.5270867827902317`*^9, 3.527086930746122*^9}, {
   3.527087116176166*^9, 3.527087116331827*^9}, {3.527087158563551*^9, 
   3.5270872007929792`*^9}, {3.527087356607602*^9, 3.527087372984709*^9}, {
   3.5270874146981487`*^9, 3.52708743618532*^9}, {3.52708747651373*^9, 
   3.527087478037698*^9}, {3.527087855788731*^9, 3.527087935318816*^9}, {
   3.527087975307446*^9, 3.527087976060729*^9}, {3.5270880439429493`*^9, 
   3.527088044862557*^9}, {3.52708808829434*^9, 3.527088089142419*^9}, 
   3.527088705915717*^9, {3.527100096586043*^9, 3.527100104261932*^9}, {
   3.5271005971477833`*^9, 3.527100610313671*^9}, 3.527100673334804*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["transmission plots", "Subsection",
 CellChangeTimes->{{3.527088714252067*^9, 3.527088717459852*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"fStart", " ", "=", " ", 
   RowBox[{"-", "7000"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fStop", " ", "=", " ", 
   RowBox[{"+", "7000"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fStep", " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"fStop", "-", "fStart"}], ")"}], "/", "100"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SPlot", " ", "=", " ", 
   RowBox[{"Plotter", "[", 
    RowBox[{"SimpleTransD1", ",", "Black"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FPlot", " ", "=", " ", 
   RowBox[{"Plotter", "[", 
    RowBox[{"FADOFTransD1", ",", "Blue"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"SPlot", ",", "FPlot"}], "]"}]}], "Input",
 CellChangeTimes->{{3.5270867827902317`*^9, 3.527086930746122*^9}, {
   3.527087116176166*^9, 3.527087116331827*^9}, {3.527087158563551*^9, 
   3.5270872007929792`*^9}, {3.527087356607602*^9, 3.527087372984709*^9}, {
   3.5270874146981487`*^9, 3.52708743618532*^9}, {3.52708747651373*^9, 
   3.527087478037698*^9}, {3.527087855788731*^9, 3.527087935318816*^9}, {
   3.527087975307446*^9, 3.527087976060729*^9}, {3.5270880439429493`*^9, 
   3.527088044862557*^9}, {3.52708808829434*^9, 3.527088089142419*^9}, 
   3.527088705915717*^9, {3.527090860654903*^9, 3.527090861085807*^9}, {
   3.527099792695118*^9, 3.527099792836502*^9}, {3.5271001093914843`*^9, 
   3.527100109805563*^9}, {3.527100157221978*^9, 3.527100157514243*^9}, {
   3.527100491645762*^9, 3.5271005221541977`*^9}, 3.527306829688018*^9}],

Cell[BoxData[
 GraphicsBox[{
   {GrayLevel[0], Thickness[Medium], LineBox[CompressedData["
1:eJw9lgs41Okex7WKLqhsiS5CcomjsiqX0q+2I6mEtRJOURRyGLbk2JJLVyEM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     "]]}, 
   {RGBColor[0, 0, 1], Thickness[Medium], LineBox[CompressedData["
1:eJw11gk01WkfB3CJqSaKlEohSsnyMryRpfxCxYjBuBKlrCFZEoqEyJKyhLKU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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  PlotRange->Automatic,
  PlotRangeClipping->True]], "Output",
 CellChangeTimes->{{3.5270868729948378`*^9, 3.5270868971849117`*^9}, 
   3.527086941637906*^9, 3.527087352995821*^9, {3.527087470744932*^9, 
   3.527087495335988*^9}, 3.527087596049656*^9, {3.527087889327676*^9, 
   3.527087908726864*^9}, 3.5270879527768507`*^9, 3.527087996916759*^9, 
   3.527088078842826*^9, 3.527088223321907*^9, 3.527090574436096*^9, {
   3.527090834790328*^9, 3.5270908593468437`*^9}, 3.527091025081852*^9, 
   3.527100143614523*^9, 3.5271003910181026`*^9, 3.527101244665299*^9, 
   3.527244025517078*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["figures of merit", "Subsection",
 CellChangeTimes->{{3.527088714252067*^9, 3.527088734507196*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"TMaxD1", "[", 
  RowBox[{"LCell", ",", "BPlot", ",", "TPlot", ",", "IsoConc85"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"FWHMD1", "[", 
  RowBox[{"LCell", ",", "BPlot", ",", "TPlot", ",", "IsoConc85"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"ENBWD1", "[", 
  RowBox[{"LCell", ",", "BPlot", ",", "TPlot", ",", "IsoConc85"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.527090338588759*^9, 3.527090358950809*^9}, 
   3.5270904527038717`*^9, {3.527100569652691*^9, 3.527100569910681*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2389.9964143786915`", ",", "0.020918886078752162`"}], "}"}], 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2713.9550589481487`", ",", "0.020918886082304182`"}], "}"}]}],
  SequenceForm[{2389.9964143786915`, 0.020918886078752162`}, {
   2713.9550589481487`, 0.020918886082304182`}],
  Editable->False]], "Print",
 CellChangeTimes->{3.5271012561141768`*^9, 3.527244037130562*^9}],

Cell[BoxData["0.04183777215834467`"], "Output",
 CellChangeTimes->{3.527090454117738*^9, 3.527090579351679*^9, 
  3.5270910615426283`*^9, 3.527094302187663*^9, 3.527099603397509*^9, 
  3.5270997463533077`*^9, 3.527099908108073*^9, 3.527100157302812*^9, 
  3.527100391151285*^9, 3.527101256130862*^9, 3.527244037132966*^9}],

Cell[BoxData["323.9586445694572`"], "Output",
 CellChangeTimes->{3.527090454117738*^9, 3.527090579351679*^9, 
  3.5270910615426283`*^9, 3.527094302187663*^9, 3.527099603397509*^9, 
  3.5270997463533077`*^9, 3.527099908108073*^9, 3.527100157302812*^9, 
  3.527100391151285*^9, 3.527101256130862*^9, 3.5272440371346903`*^9}],

Cell[BoxData["814.4010408701766`"], "Output",
 CellChangeTimes->{3.527090454117738*^9, 3.527090579351679*^9, 
  3.5270910615426283`*^9, 3.527094302187663*^9, 3.527099603397509*^9, 
  3.5270997463533077`*^9, 3.527099908108073*^9, 3.527100157302812*^9, 
  3.527100391151285*^9, 3.527101256130862*^9, 3.527244197207718*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell["Workspace", "Section",
 CellChangeTimes->{{3.525859282426694*^9, 3.525859286603681*^9}, {
  3.5271020405872927`*^9, 3.5271020429130363`*^9}}]
}, Open  ]]
},
WindowSize->{941, 661},
WindowMargins->{{82, Automatic}, {Automatic, 0}},
ShowSelection->True,
FrontEndVersion->"10.3 for Mac OS X x86 (32-bit, 64-bit Kernel) (December 10, \
2015)",
StyleDefinitions->FrontEnd`FileName[{"Report"}, "StandardReport.nb", 
  CharacterEncoding -> "UTF-8"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 1804, 28, 297, "Title"],
Cell[CellGroupData[{
Cell[2408, 54, 94, 1, 66, "Section"],
Cell[CellGroupData[{
Cell[2527, 59, 327, 6, 57, "Subsection"],
Cell[2857, 67, 12329, 343, 786, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15223, 415, 109, 1, 37, "Subsection"],
Cell[15335, 418, 542, 14, 81, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[15926, 438, 97, 1, 72, "Section"],
Cell[CellGroupData[{
Cell[16048, 443, 330, 7, 67, "Subsection"],
Cell[16381, 452, 3740, 101, 401, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20158, 558, 220, 3, 37, "Subsection"],
Cell[20381, 563, 9164, 254, 481, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[29594, 823, 359, 4, 72, "Section"],
Cell[29956, 829, 20403, 561, 1501, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50396, 1395, 228, 3, 72, "Section"],
Cell[50627, 1400, 556, 9, 67, "Subsection"],
Cell[CellGroupData[{
Cell[51208, 1413, 1239, 18, 157, "Subsection"],
Cell[52450, 1433, 2318, 53, 141, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[54805, 1491, 399, 6, 37, "Subsection"],
Cell[55207, 1499, 6493, 184, 321, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[61749, 1689, 98, 1, 72, "Section"],
Cell[CellGroupData[{
Cell[61872, 1694, 278, 5, 67, "Subsection"],
Cell[62153, 1701, 7123, 184, 421, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[69313, 1890, 211, 3, 37, "Subsection"],
Cell[69527, 1895, 2382, 59, 141, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[71958, 1960, 94, 1, 72, "Section"],
Cell[72055, 1963, 767, 22, 82, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[72859, 1990, 111, 1, 72, "Section"],
Cell[CellGroupData[{
Cell[72995, 1995, 111, 1, 37, "Subsection"],
Cell[73109, 1998, 8713, 236, 581, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[81871, 2240, 182, 2, 72, "Section"],
Cell[82056, 2244, 4505, 102, 201, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[86598, 2351, 117, 1, 72, "Section"],
Cell[86718, 2354, 4408, 107, 221, "Input"],
Cell[CellGroupData[{
Cell[91151, 2465, 316, 5, 37, "Subsection"],
Cell[91470, 2472, 11386, 239, 621, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[102905, 2717, 144, 2, 72, "Section"],
Cell[103052, 2721, 912, 24, 81, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[104001, 2750, 173, 2, 67, "Section"],
Cell[CellGroupData[{
Cell[104199, 2756, 118, 1, 37, "Subsection"],
Cell[104320, 2759, 1315, 22, 101, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[105672, 2786, 154, 2, 37, "Subsection"],
Cell[CellGroupData[{
Cell[105851, 2792, 1817, 38, 141, "Input"],
Cell[107671, 2832, 4308, 85, 258, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[112028, 2923, 104, 1, 37, "Subsection"],
Cell[CellGroupData[{
Cell[112157, 2928, 597, 12, 81, "Input"],
Cell[112757, 2942, 303, 5, 40, "Output"],
Cell[113063, 2949, 303, 5, 40, "Output"],
Cell[113369, 2956, 304, 5, 40, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[113722, 2967, 118, 1, 37, "Subsection"],
Cell[113843, 2970, 1023, 18, 101, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[114903, 2993, 154, 2, 37, "Subsection"],
Cell[CellGroupData[{
Cell[115082, 2999, 1693, 37, 141, "Input"],
Cell[116778, 3038, 6972, 118, 254, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[123799, 3162, 104, 1, 22, "Subsection"],
Cell[CellGroupData[{
Cell[123928, 3167, 519, 11, 67, "Input"],
Cell[124450, 3180, 427, 11, 20, "Print"],
Cell[124880, 3193, 299, 4, 36, "Output"],
Cell[125182, 3199, 298, 4, 36, "Output"],
Cell[125483, 3205, 301, 4, 36, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[125833, 3215, 118, 1, 22, "Subsection"],
Cell[125954, 3218, 1188, 20, 82, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[127179, 3243, 106, 1, 22, "Subsection"],
Cell[CellGroupData[{
Cell[127310, 3248, 1697, 37, 112, "Input"],
Cell[129010, 3287, 7060, 120, 256, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[136119, 3413, 104, 1, 22, "Subsection"],
Cell[CellGroupData[{
Cell[136248, 3418, 519, 11, 67, "Input"],
Cell[136770, 3431, 481, 14, 20, "Print"],
Cell[137254, 3447, 88, 1, 36, "Output"],
Cell[137345, 3450, 90, 1, 36, "Output"],
Cell[137438, 3453, 87, 1, 36, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[137574, 3460, 118, 1, 22, "Subsection"],
Cell[137695, 3463, 994, 17, 82, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[138726, 3485, 106, 1, 22, "Subsection"],
Cell[CellGroupData[{
Cell[138857, 3490, 1593, 35, 112, "Input"],
Cell[140453, 3527, 6789, 115, 254, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[147291, 3648, 104, 1, 22, "Subsection"],
Cell[CellGroupData[{
Cell[147420, 3653, 519, 11, 67, "Input"],
Cell[147942, 3666, 462, 11, 20, "Print"],
Cell[148407, 3679, 322, 4, 36, "Output"],
Cell[148732, 3685, 322, 4, 36, "Output"],
Cell[149057, 3691, 320, 4, 36, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[149416, 3700, 147, 2, 69, "Section"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

